The Fundamental Memory Ceiling of Noisy Quantum Reservoirs

Fresh qubits, not size, set how long a noisy quantum system can remember. With $k$ input qubits reinitialized per time step, the longest memory any reservoir can attain under depolarizing noise is $\exp[\Theta(k)]$ time steps, whatever its size, dynamics, and input encoding. A universal upper bound and an explicit reservoir that attains the exponential scaling establish this optimal resource law. The bound depends on the dynamics only through the entropy that fresh qubits remove per time step, so it holds for any Markovian noisy dynamics without feedback, including measurement-free error correction.

==> anc/README.txt <==
Reproducibility material for The Fundamental Memory Ceiling of Noisy Quantum Reservoirs

Download and unpack the COMPLETE arXiv source archive, then run:
  python3 anc/reconstruct_source.py /path/to/new-reproduction-directory

The destination must not exist. The helper verifies SHA-256 hashes and
restores the original complete layout: manuscript, bibliography, final
figure PDFs, README, figures/, sim/, and checks/. No scientific source
or data bytes are changed. Follow README.txt in the restored directory.

The 5 figure-construction .tex sources are in figure_sources/ outside anc/, because
arXiv recommends excluding TeX files from ancillary directories. They
are explicitly ignored during manuscript compilation in 00README.json.
Only memory_limits_prl.tex is a top-level compilation target; it uses
the final root-level figure PDFs and includes the Supplemental Material.

Reproduction dependencies: Python 3, numpy, scipy, mpmath, matplotlib;
pdfLaTeX/BibTeX and the figure font packages stated in the original README.
No code is run by arXiv to recreate the figures.


==> anc/reconstruct_source.py <==
#!/usr/bin/env python3
"""Restore the original complete source layout from the unpacked arXiv archive.

Usage: python3 anc/reconstruct_source.py /path/to/NEW-output-directory
The destination must not exist. All source hashes are checked before writing.
"""
import argparse
import hashlib
import json
from pathlib import Path

FILES = json.loads(r'''{"README.txt": {"archive_path": "anc/reproducibility/README.txt", "bytes": 6066, "sha256": "dbb8d490f15bfa6df98abaec52ee6c2052df6ea9186f51d7aafa8c96d83c087e"}, "checks/aps_wordcount.py": {"archive_path": "anc/reproducibility/checks/aps_wordcount.py", "bytes": 7582, "sha256": "5931e9b2fbb6e63ae3281841c6fc9d1781e2b4f6e4b294e175435205cc5056fa"}, "checks/verify_constants.py": {"archive_path": "anc/reproducibility/checks/verify_constants.py", "bytes": 3588, "sha256": "c34b6ef9744e8ab5b019f604ffa2a0e5398c11fbca538e60658573fce9b0868a"}, "checks/verify_simple_proof.py": {"archive_path": "anc/reproducibility/checks/verify_simple_proof.py", "bytes": 2530, "sha256": "95ecc42e00dd3d58fe8e65fec9fb84fc8b3e7dddfda376e25bdc2526adba4588"}, "checks/wordcount.py": {"archive_path": "anc/reproducibility/checks/wordcount.py", "bytes": 3699, "sha256": "20941a54257f6079a6dc73d5a2eef3b872cba28fda4cf7825b4f445f8b1e9c3f"}, "fig1.pdf": {"archive_path": "fig1.pdf", "bytes": 74587, "sha256": "6e1081789cfe33318666d13761d382c8324d19908fb95d686edb0587f6097ddf"}, "fig2.pdf": {"archive_path": "fig2.pdf", "bytes": 99349, "sha256": "616e5e74660dab893c49b671a115f4ad96f5f3e4dcd0f20e4143bd44ad2670a5"}, "fig3.pdf": {"archive_path": "fig3.pdf", "bytes": 163781, "sha256": "a550b354a53a14199f89573831aebbd7702fa2c90628ee31186e24efbc0e3581"}, "fig4.pdf": {"archive_path": "fig4.pdf", "bytes": 72272, "sha256": "8f97a928888da5568c62d821a0e3db58bb0eadd0eaa13a2d169b5d11a7f3ca6a"}, "figS1.pdf": {"archive_path": "figS1.pdf", "bytes": 76207, "sha256": "f169035a7af7fedc70f7398807248c78c5c1d50cd9deb37e0d852c7c02a1ddb6"}, "figS2.pdf": {"archive_path": "figS2.pdf", "bytes": 90523, "sha256": "cdc2c3a0dde564951426f90a5c4de52202532b8e7feacc0b814f0ebfb10e3a30"}, "figS3.pdf": {"archive_path": "figS3.pdf", "bytes": 71558, "sha256": "54063902308a84f813f9bca7fee91359f45721c89fde7781be4b8ef749a51caf"}, "figS4.pdf": {"archive_path": "figS4.pdf", "bytes": 87981, "sha256": "ce9605c8ca9dc3de9640a2470f455e9f6f2d6fa3955e6740e050bf701fa7e075"}, "figS5.pdf": {"archive_path": "figS5.pdf", "bytes": 71005, "sha256": "cfcc92f896daec6b92a9272bac01f3574f0e3a01c0e0f8b01d63d1cb74df8441"}, "figS6.pdf": {"archive_path": "figS6.pdf", "bytes": 80234, "sha256": "917772ae6be8e2bdb12234720202da0f584c80677deb429dad42a707510d542e"}, "figS7.pdf": {"archive_path": "figS7.pdf", "bytes": 57107, "sha256": "e0cda8cdeef93c0f5112b87ed1351edee7c2b12e53124cb8b2873dc419b58534"}, "figures/fig1.tex": {"archive_path": "figure_sources/fig1.tex", "bytes": 8352, "sha256": "4ffbb99ed2b3dddf8a2ed045bbef420572b2f6f08ce6819b1060ae67c0a0dd4a"}, "figures/fig2.tex": {"archive_path": "figure_sources/fig2.tex", "bytes": 6651, "sha256": "4866400a15e6086fbae492e9e325a815abc5333afd7eb3f5d96cf3aa29fb3b3f"}, "figures/fig2a.pdf": {"archive_path": "anc/reproducibility/figures/fig2a.pdf", "bytes": 59425, "sha256": "570754b8bf65a93304837e05cbdc98ce386d43a9dc9f00e335306f961484ff5e"}, "figures/fig2a.py": {"archive_path": "anc/reproducibility/figures/fig2a.py", "bytes": 3054, "sha256": "bb301fbdcb69f0abab5b73808c515416050a9014993de8e16daa75e5cd8224ef"}, "figures/fig3.tex": {"archive_path": "figure_sources/fig3.tex", "bytes": 8322, "sha256": "c6ec5d7e23fc40bdd3c07072d11eecd08d0eda9a36458407e842e791eb5b197f"}, "figures/fig3a.pdf": {"archive_path": "anc/reproducibility/figures/fig3a.pdf", "bytes": 106652, "sha256": "64e4f669a0a517d10177d534c85a36268cc5905a97debc871be119a43fd3b681"}, "figures/fig3a.py": {"archive_path": "anc/reproducibility/figures/fig3a.py", "bytes": 5834, "sha256": "d6c4ce330713124f458e816106012c62c00586b96cebe8e6d9401ebaed57bed9"}, "figures/fig4.tex": {"archive_path": "figure_sources/fig4.tex", "bytes": 3441, "sha256": "57b0844ff77e453e92ddb271f3738ca5013ce03804ffe09c33f50b3dc21b838f"}, "figures/fig4bc.pdf": {"archive_path": "anc/reproducibility/figures/fig4bc.pdf", "bytes": 59314, "sha256": "1bc4a2b5e1bbff7dcad358012b9406eff541b9d6857fb57afbe373937cd690be"}, "figures/fig4bc.py": {"archive_path": "anc/reproducibility/figures/fig4bc.py", "bytes": 6591, "sha256": "c74ddd9935cf429b9167c5f03a829701f1d9b0e97f0d6da3a4818a9a13ae4555"}, "figures/figS.py": {"archive_path": "anc/reproducibility/figures/figS.py", "bytes": 17327, "sha256": "e7d8e99cb5cf4840db4b0abeb65699213fa7c3f926b360b42ed82d1be972c9cc"}, "figures/figstyle.py": {"archive_path": "anc/reproducibility/figures/figstyle.py", "bytes": 6251, "sha256": "f0045537958b49afe76a78b70c68f7e8b24ac105ea17765603ec3cc79082638a"}, "figures/tikzstyle.tex": {"archive_path": "figure_sources/tikzstyle.tex", "bytes": 2526, "sha256": "816e35861a8e58d3acaa810670b2fc96be2645e5381e05c581e26494d4a54ada"}, "memory_limits_prl.bbl": {"archive_path": "memory_limits_prl.bbl", "bytes": 35160, "sha256": "062eb585a1ebdf834a32742bd0f2e1a16021607a0974555f1add4f752bc63815"}, "memory_limits_prl.tex": {"archive_path": "memory_limits_prl.tex", "bytes": 97057, "sha256": "77df6be9120b0d5cdde39dd62dfb6d63fab8e07ce4c3de3cc4d7f4c8d0a4fd02"}, "refs.bib": {"archive_path": "refs.bib", "bytes": 14554, "sha256": "b625ecd2bc1135a720c563a6a0e68a1df31bac7502d4fb9f261cc131d0d46708"}, "sim/campaign.py": {"archive_path": "anc/reproducibility/sim/campaign.py", "bytes": 3649, "sha256": "8d296197a2881a7d29f5267dc3c33e5264f639d6cbdaf53ede7c26f60997d765"}, "sim/exact_numbers.json": {"archive_path": "anc/reproducibility/sim/exact_numbers.json", "bytes": 86015, "sha256": "b4437247cc8722f7415ebecf2fea179b5642b521f7c3a8a70538df6f2219adea"}, "sim/exact_numbers.py": {"archive_path": "anc/reproducibility/sim/exact_numbers.py", "bytes": 5589, "sha256": "1a98b3d0f3e58460d42d698c2b88d83582e7c976d90e242b5dcb9d5aa4005b96"}, "sim/merge.py": {"archive_path": "anc/reproducibility/sim/merge.py", "bytes": 600, "sha256": "2df27f2a47d2d386d2fbb1ecf5ae637ca0cb887b5625c55059317ad9873f3055"}, "sim/qrc_sim.py": {"archive_path": "anc/reproducibility/sim/qrc_sim.py", "bytes": 6763, "sha256": "5224eb19b1d2b90166e81bba360b8417fbdf0ccd74a5471be9b3db7ed43b2390"}, "sim/quoted_numbers.py": {"archive_path": "anc/reproducibility/sim/quoted_numbers.py", "bytes": 2716, "sha256": "c2e7ec4bfaf791f66060efb9da627a9f8182a1f1268e0d89a7a6cf43863f435c"}, "sim/rep_curve.json": {"archive_path": "anc/reproducibility/sim/rep_curve.json", "bytes": 30795, "sha256": "ccde0e49d5b9bd1ebc3858e8927a1fa41d817612b53f7971d9c9baa314f6b192"}, "sim/rep_curve.py": {"archive_path": "anc/reproducibility/sim/rep_curve.py", "bytes": 1768, "sha256": "7a819a626e1f29d09abf43a8a5194247120ec0e6e196a0c6d0f8651f15678bf1"}, "sim/results_cold.json": {"archive_path": "anc/reproducibility/sim/results_cold.json", "bytes": 17078, "sha256": "b417161b768aad61ad2b61145785cb50074a9345caadb1b09b421629c463889c"}, "sim/results_cold_haar.json": {"archive_path": "anc/reproducibility/sim/results_cold_haar.json", "bytes": 7319, "sha256": "2bdba05fbc2d2e4ab37d9acdd3bec6f4ef9db888ab9dceac6d3a3e3e50a5fff1"}, "sim/results_cold_ising.json": {"archive_path": "anc/reproducibility/sim/results_cold_ising.json", "bytes": 9759, "sha256": "d3c06a018675902dbb1300272dc12bbb9b49b1ffc9e05b602b2dd05ca00ed064"}, "sim/results_main.json": {"archive_path": "anc/reproducibility/sim/results_main.json", "bytes": 100892, "sha256": "1de4aebae50ff13b8cd47a008a2851e5cbba847fc5ebc867955fecfedbaca46f"}, "sim/results_main_haar.json": {"archive_path": "anc/reproducibility/sim/results_main_haar.json", "bytes": 40337, "sha256": "6c7cfb5dff2cc39661d2a3b6f13dade79b55d5f4dd8ee26d3189639330e45a5f"}, "sim/results_main_ising.json": {"archive_path": "anc/reproducibility/sim/results_main_ising.json", "bytes": 60555, "sha256": "4620fb6d5517c4954dcb3093ca14fec611fde767eecdc604dc89c14e5eb0af33"}, "sim/results_noise.json": {"archive_path": "anc/reproducibility/sim/results_noise.json", "bytes": 65077, "sha256": "0bb4bedca595473907009a2098674769ce107dfe879a7acbe716cbe83d4a7cbc"}, "sim/results_noise_haar.json": {"archive_path": "anc/reproducibility/sim/results_noise_haar.json", "bytes": 22622, "sha256": "ddf8c7f713ef3db22bf82235668d4e477ccf507bb1e06f70918ce1a767de7e65"}, "sim/results_noise_ising.json": {"archive_path": "anc/reproducibility/sim/results_noise_ising.json", "bytes": 42455, "sha256": "22f00a8deb8b468872cd5c10f87ac4bed01eefd8dd6a906fa36b76d9196cb9d8"}, "sim/results_tau.json": {"archive_path": "anc/reproducibility/sim/results_tau.json", "bytes": 22580, "sha256": "c4ee7005e10e65d6b26638d1eaa5f3b37a39397ec863b4ea20f503f43539b2fe"}, "sim/run_all.sh": {"archive_path": "anc/reproducibility/sim/run_all.sh", "bytes": 573, "sha256": "ea55d4c9bfc9fe19faa0dabd030e4052a172803ff6af754a74e38aaae5d700e9"}, "sim/test_sim.py": {"archive_path": "anc/reproducibility/sim/test_sim.py", "bytes": 2647, "sha256": "9c46cfdaef8eed73a019b4c0d3cdfd52cb200c7c90e295ae2257f19f98c65599"}, "sim/validate_pairs.json": {"archive_path": "anc/reproducibility/sim/validate_pairs.json", "bytes": 5550, "sha256": "25d5ce7eec2b61fcaadab702fb60cb9eb88d317a8d2dd8e366f3bfc58c899892"}, "sim/validate_pairs.py": {"archive_path": "anc/reproducibility/sim/validate_pairs.py", "bytes": 4508, "sha256": "605f447493068ce93391ff1f36c73e7b3abb49434c121f78c101f985019b2918"}}''')


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("output_directory", type=Path)
    args = parser.parse_args()
    root = Path(__file__).resolve().parents[1]
    destination = args.output_directory.resolve()
    if destination.exists():
        parser.error("The output directory already exists; choose a new directory.")
    verified = {}
    for original, record in FILES.items():
        path = root / record["archive_path"]
        if not path.is_file():
            parser.error("Download and unpack the complete article source first: missing "
                         + record["archive_path"])
        data = path.read_bytes()
        if hashlib.sha256(data).hexdigest() != record["sha256"]:
            parser.error("Source checksum mismatch: " + record["archive_path"])
        verified[original] = data
    destination.mkdir(parents=True)
    for original, data in verified.items():
        output = destination / original
        output.parent.mkdir(parents=True, exist_ok=True)
        output.write_bytes(data)
        output.chmod(0o755 if output.suffix == ".sh" else 0o644)
    print(f"Restored and hash-verified {len(verified)} source files to {destination}")


if __name__ == "__main__":
    main()


==> anc/reproducibility/README.txt <==
The Fundamental Memory Ceiling of Noisy Quantum Reservoirs -- Physical Review Letters manuscript, source files
Markus Baumann, Jonas Stein, and Claudia Linnhoff-Popien
Quantum Applications and Research Laboratory (QAR-Lab), Ludwig-Maximilians-Universität München
Prepared October 19, 2026; 25 pages (6-page Letter and 19-page Supplemental Material).
Project repository: https://github.com/eybmits/fresh-qubits-memory

Manuscript (REVTeX 4.2, prl option): one file with the Letter followed by the Supplemental Material
  pdflatex memory_limits_prl && bibtex memory_limits_prl && pdflatex memory_limits_prl && pdflatex memory_limits_prl
  A prebuilt memory_limits_prl.bbl is included and can be used without running BibTeX.
  Fonts: Latin Modern (Type 1) with ToUnicode maps, so that the text layer of the PDF is searchable and copies
  correctly (ligatures, accented names).
  The Letter ends with the reference list; the Supplemental Material starts on a new page (pages S1-S19,
  equations, figures, tables and lemmas numbered S1, S2, ...) and cites the reference list of the Letter.
  References cited only in the Supplemental Material appear in the Letter's reference list.
  This archive contains the manuscript, figures, code and data described in the Data availability statement
  and in Sec. IX of the Supplemental Material.

Figures (final PDFs in this folder; sources in figures/)
  Every figure is produced at its printed size (7.05 in or 3.40 in wide) and included without scaling, so all
  text in all figures is set in 8 pt. One palette throughout: purple = input, blue = memory and the reservoir
  that attains the limit, red = noise and the limit, greys = standard reservoirs and references.
  Fig. 1   fig1.pdf  <- figures/fig1.tex (TikZ; quantified bounds and restored scaling graph with three-class conclusion)
  Fig. 2   fig2.pdf  <- figures/fig2.tex (TikZ; panel b, the reservoir, and the bottom row of boxes)
                       + fig2a.pdf <- figures/fig2a.py (panel a, square axes)
  Fig. 3   fig3.pdf  <- figures/fig3.tex (TikZ; panel b, the reservoirs A, B, C and their memory windows; the
                       qubit lattices in isometric view use the TikZ library shadows.blur, TeX Live package
                       pgf-blur)
                       + fig3a.pdf <- figures/fig3a.py (panel a, the limit versus k)
  Fig. 4   fig4.pdf  <- figures/fig4.tex (TikZ; panel a) + fig4bc.pdf <- figures/fig4bc.py, which also prints the
                       exact memory depth of the copies without repair quoted in the text (grey in panel b: the
                       region at or below these memory depths)
  Fig. S1-S7  figS1.pdf ... figS7.pdf <- figures/figS.py
  Shared style: figures/figstyle.py (matplotlib with usetex: Helvetica text, Computer Modern math; needs
  LaTeX with helvet and cm-super) and figures/tikzstyle.tex (same colours and size).
  Build, from inside figures/:
    pdflatex fig1.tex
    python3 fig2a.py && pdflatex fig2.tex
    python3 fig3a.py && pdflatex fig3.tex
    python3 fig4bc.py && pdflatex fig4.tex
    python3 figS.py
  The scripts read the data in ../sim and write the PDFs into figures/.

Simulations and exact numbers (Python 3 with numpy, scipy, mpmath)
  sim/qrc_sim.py         density-matrix simulator of reservoirs with input injection by reinitialization, and the
                         memory-depth estimator: two kinds of history pairs (one differing input; all earlier inputs
                         differing), five continuations, echo states prepared by a washout that runs until three
                         initial states agree within 1e-6
  sim/campaign.py        all simulation runs:  python3 campaign.py main|cold|noise [ising|haar]
                                               python3 campaign.py tau
                         The reservoir unitaries depend only on (model, n, k), so the cold runs, the noise scan and
                         the evolution-time scan use the same six reservoirs as the main runs.
  sim/run_all.sh         runs the whole campaign on two cores (about 30 minutes), merges the results (merge.py),
                         and validates the estimator (validate_pairs.py, about 15 minutes)
  sim/test_sim.py        validation of the simulator (linearity, exact response of the error-correcting reservoir)
  sim/validate_pairs.py  validation of the memory-depth estimator against a much larger set of history pairs
  sim/quoted_numbers.py  prints every simulation number quoted in the Letter and the Supplemental Material
  sim/rep_curve.py       full-state trace distance of the error-correcting reservoir (k = 5) and its memory depth
                         (316 time steps; 309 for the single-qubit readout)
  sim/exact_numbers.py   constants, half-lives, washout, cooling reservoir (exact arithmetic)
  JSON files: results_main, results_cold, results_noise, results_tau (simulation runs; the per-model files
  results_<mode>_ising/haar are the raw outputs that merge.py combines), validate_pairs, rep_curve, exact_numbers. Notation: in the code, the transverse field g of the Ising reservoir is called h,
  and the evolution time per step Delta t is called tau.

Checks
  checks/verify_constants.py  independent numerical check of the contraction rate
                              delta^-1 = 2^(beta_q k + (1+4q)/(1-q)), of the conditions (a+1) delta <= 1 and
                              delta <= 1 - 2^-bartheta (bartheta = 1 - theta) used in Proposition S4, and of the
                              simple forms 2^(k/(1-q)^2) (k >= 4) and 2^((k+1)/(1-q)^2) (k >= 1)
  checks/verify_simple_proof.py  checks of the elementary steps of the Supplemental proof (2-norm bound for the
                              injection step on random instances, the single inequality behind Proposition S4,
                              and the concentration of the examples)
  checks/aps_wordcount.py     length of the Letter with the method of the APS length guide (wordcount.tex)
  checks/wordcount.py         simpler length estimate from the LaTeX source


==> anc/reproducibility/checks/aps_wordcount.py <==
"""Estimate the Letter length using the APS length-guide procedure.

Usage: python3 aps_wordcount.py memory_limits_prl.tex <figure-folder> [workdir] [-v]

The counting copy uses nofootinbib and omits the title block, displayed equations,
acknowledgments, and bibliography. CTAN wordcount.tex counts the typeset text;
APS equivalents are added for equations and figures. The actual manuscript is
never modified. This helper supports the single-column equation/align/gather
and one-PDF-per-figure layout used by this Letter, and rejects unsupported math
or tables rather than silently undercounting them. See:
https://journals.aps.org/authors/length-guide
"""
import argparse
import hashlib
import json
from pathlib import Path
import re
import shutil
import subprocess


def run(command, work, *, input_text=None, log_name=None):
    result = subprocess.run(command, cwd=work, input=input_text,
                            capture_output=True, text=True, timeout=120)
    if log_name:
        (work / log_name).write_text(result.stdout + result.stderr)
    if result.returncode:
        raise RuntimeError(f"Command failed ({result.returncode}): {command!r}\n"
                           f"{(result.stdout + result.stderr)[-4000:]}")
    return result.stdout


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("source", type=Path)
    parser.add_argument("figure_folder", type=Path)
    parser.add_argument("workdir", type=Path, nargs="?", default=Path("wc_work"))
    parser.add_argument("-v", "--verbose", action="store_true")
    args = parser.parse_args()
    source, figdir, work = (p.resolve() for p in
                           (args.source, args.figure_folder, args.workdir))
    if work == source.parent:
        raise ValueError("Use a separate work directory, not the source folder")
    work.mkdir(parents=True, exist_ok=True)
    original = source.read_text()
    # Comments must not contribute equation rows, figures, or premature markers.
    tex = re.sub(r"(?m)(?<!\\)%.*$", "", original)
    pre, body = tex.split(r"\begin{document}", 1)
    body = body[:body.index(r"\bibliography{refs}")]
    if re.search(r"\\begin\{(?:table\*?|widetext|eqnarray\*?|multline\*?)\}", body):
        raise ValueError("Tables or unsupported/wide equations require a separate APS count")
    if re.search(r"(?<!\\)\\\[", body) or "$$" in body:
        raise ValueError("Convert unnumbered display math to equation* before counting")
    equation = re.compile(r"\\begin\{(equation|align|gather)(\*?)\}(.*?)"
                          r"\\end\{\1\2\}", re.S)
    rows = sum(m.group(3).count(r"\\") + 1 for m in equation.finditer(body))
    counted_body = equation.sub("", body).replace(r"\maketitle", "")
    counted_body = re.sub(r"\\begin\{acknowledgments\}.*?\\end\{acknowledgments\}",
                          "", counted_body, flags=re.S)
    # The full Letter resolves citations and cross-references for the counting
    # pass, which reads its .aux without writing it (wordcount.tex uses nofiles).
    pre = re.sub(r"\\documentclass\[([^]]*)\]", lambda m:
                 r"\documentclass[" + m.group(1) + ",nofootinbib]", pre, count=1)
    pre = re.sub(r"\\graphicspath\{\{[^}]*\}\}", "", pre)
    pre += "\\graphicspath{{%s/}}\n" % figdir.as_posix()
    shutil.copyfile(source.parent / "refs.bib", work / "refs.bib")
    full = pre + r"\begin{document}" + body
    full += "\\bibliography{refs}\n\\end{document}\n"
    job = work / "letter_wc.tex"
    job.write_text(full)
    latex = ["pdflatex", "-interaction=nonstopmode", "-halt-on-error",
             "-no-shell-escape", "letter_wc.tex"]
    for index, command in enumerate((latex, ["bibtex", "letter_wc"], latex, latex), 1):
        run(command, work, log_name=f"pass-{index}.txt")
    full_log = (work / "letter_wc.log").read_text(errors="replace")
    if re.search(r"(?:Citation|Reference) .* undefined|There were undefined", full_log):
        raise RuntimeError("Unresolved references in the full-Letter counting precursor")

    # REVTeX otherwise inserts a bibliography automatically at enddocument, even
    # after the explicit bibliography command was removed and with nofootinbib.
    no_auto_bibliography = r"\makeatletter\let\auto@bib\@empty\makeatother"
    job.write_text(pre + r"\begin{document}" + counted_body + "\n"
                   + no_auto_bibliography + "\n\\end{document}\n")
    # Do not use -interaction=nonstopmode here: wordcount.tex reads its filename
    # with \read-1, which requires the normal interaction mode and stdin.
    run(["pdflatex", "-no-shell-escape", "wordcount.tex"], work,
        input_text="letter_wc.tex\n", log_name="wordcount-run.txt")
    log = (work / "wordcount.log").read_text(errors="replace").splitlines()
    errors = [line for line in log if line.startswith("!")]
    if errors:
        raise RuntimeError("TeX errors in counting pass: " + "\n".join(errors))
    spaces = sum(bool(re.search(r"3\.0863[3-9]", line)) and "3.08632" not in line
                 for line in log)
    chars = sum(bool(re.search(r"3\.0863[2-9]", line)) for line in log)
    if spaces == 0:
        raise RuntimeError("No wordcount.tex word markers found")

    figures = []
    for match in re.finditer(r"\\begin\{figure(\*?)\}(.*?)\\end\{figure\1\}",
                             counted_body, flags=re.S):
        names = re.findall(r"\\includegraphics(?:\[[^\]]*\])?\{([^}]*)\}", match.group(2))
        if len(names) != 1:
            raise ValueError("Each figure must use one complete PDF for aspect-ratio counting")
        name = names[0]
        info = run(["pdfinfo", str(figdir / name)], work)
        size = re.search(r"Page size:\s+([\d.]+) x ([\d.]+)", info)
        if size is None:
            raise ValueError(f"Cannot determine PDF size: {name}")
        width, height = map(float, size.groups())
        aspect = width / height
        words = 600 / aspect + 40 if match.group(1) else 150 / aspect + 20
        figures.append({"file": name, "double_column": bool(match.group(1)),
                        "width_pt": width, "height_pt": height,
                        "aspect_ratio": aspect, "word_equivalent": words})
    figure_words = sum(f["word_equivalent"] for f in figures)
    total = spaces + 16 * rows + figure_words
    report = {"method": "APS length guide with CTAN wordcount.tex",
              "guide_url": "https://journals.aps.org/authors/length-guide",
              "source_sha256": hashlib.sha256(source.read_bytes()).hexdigest(),
              "typeset_words": spaces, "characters_including_spaces": chars,
              "displayed_equation_rows": rows, "equation_word_equivalent": 16 * rows,
              "figures": figures, "figure_word_equivalent": figure_words,
              "total_word_equivalent": total, "total_rounded": round(total),
              "prl_limit": 3750, "tex_errors": []}
    (work / "count.json").write_text(json.dumps(report, indent=2) + "\n")
    print(f"typeset words (wordcount.tex): {spaces}   (characters incl. spaces: {chars})")
    print(f"displayed equations: {rows} rows -> {16 * rows} words")
    print(f"figures: {round(figure_words)} words")
    print(f"TOTAL: {round(total)}   (PRL limit 3750)")
    if args.verbose:
        seq = []
        for line in log:
            match = re.search(r"\\3\.08632 (.)", line)
            if match:
                seq.append(match.group(1))
            elif re.search(r"3\.0863[3-9]", line) and "3.08632" not in line:
                seq.append("|")
        print("".join(seq))


if __name__ == "__main__":
    main()


==> anc/reproducibility/checks/verify_constants.py <==
"""Independent check of the improved contraction constants (all logs base 2 unless noted)."""
import numpy as np
from mpmath import mp, mpf, log, power
mp.dps = 40

def consts(q, b):
    q = mpf(q); b = mpf(b)
    theta = 2*q**2/(1+q**2); bth = 1-theta
    a = 2*q/(1-q); cq = power(2, -1/(1-q))
    log2C = b*theta/2
    log2Pstar = log2C/bth                      # P* = C^{1/bartheta}
    # improved weight R = 2 P*
    log2R = 1 + log2Pstar
    # delta = c_q (2 * 2^{b/2} R)^{-a}
    log2_delta_inv = 1/(1-q) + a*(1 + b/2 + log2R)
    beta = q*(1+q**2)/((1-q)*(1-q**2))
    closed = beta*b + (1+4*q)/(1-q)
    # original paper: R = (2C)^{1/bartheta}, delta = c_q (4 2^{b/2} R)^{-a}
    log2R_old = (1 + log2C)/bth
    log2_delta_inv_old = 1/(1-q) + a*(2 + b/2 + log2R_old)
    closed_old = beta*(b+2) + (1+4*q)/(1-q)
    return dict(theta=theta, bth=bth, a=a, cq=cq, log2C=log2C, log2Pstar=log2Pstar, log2R=log2R,
                d_inv=log2_delta_inv, closed=closed, d_inv_old=log2_delta_inv_old, closed_old=closed_old, beta=beta)

worst = dict(closed=0, old=0, two_norm=1e9, mono=-1e9, simp4=1e9, simp1=1e9)
for q in np.concatenate([np.linspace(1e-4, 0.999, 4000), [0.5, 0.8, 0.9, 0.95, 0.99, 0.999]]):
    for b in [0, 1, 2, 3, 4, 5, 8, 17, 50]:
        c = consts(q, b)
        worst["closed"] = max(worst["closed"], abs(c["d_inv"] - c["closed"]))
        worst["old"] = max(worst["old"], abs(c["d_inv_old"] - c["closed_old"]))
        delta = power(2, -c["d_inv"])
        # 2-norm part: C R^theta / R = 2^{-bartheta}; need 2^{-bartheta} <= 1 - delta
        two_part = power(2, c["log2C"] + c["theta"]*c["log2R"] - c["log2R"])
        assert abs(two_part - power(2, -c["bth"])) < mpf(10)**-30
        worst["two_norm"] = min(worst["two_norm"], float((1 - delta) - two_part))
        # monotonicity of x - delta x^{a+1} on [0,1]: (a+1) delta <= 1
        worst["mono"] = max(worst["mono"], float((c["a"]+1)*delta))
        if b >= 4:
            worst["simp4"] = min(worst["simp4"], float(b/(1-mpf(q))**2 - c["d_inv"]))
        if b >= 1:
            worst["simp1"] = min(worst["simp1"], float((b+1)/(1-mpf(q))**2 - c["d_inv"]))
print("max |direct - closed form| (new):", float(worst["closed"]))
print("max |direct - closed form| (old):", float(worst["old"]))
print("min (1-delta) - 2^{-bartheta}  (must be >= 0):", worst["two_norm"])
print("max (a+1) delta  (must be <= 1):", worst["mono"])
print("min k/(1-q)^2 - log2 delta^-1 for k>=4 (>=0):", worst["simp4"])
print("min (k+1)/(1-q)^2 - log2 delta^-1 for k>=1 (>=0):", worst["simp1"])
# counterexamples near the thresholds
for q in [0.74, 0.8, 0.9, 0.99]:
    c3 = consts(q, 3); c0 = consts(q, 0)
    print(f"q={q}: k=3 simple k/(1-q)^2 margin = {float(3/(1-mpf(q))**2 - c3['d_inv']):.3f} | k=0 (k+1) margin = {float(1/(1-mpf(q))**2 - c0['d_inv']):.3f}")
# the two elementary inequalities used in the proof
qs = np.linspace(1e-6, 0.999999, 200001)
g1 = (1+qs)/(1-qs) * 2.0**(-5*qs/(1-qs))
g2 = (1-qs**2)/(1+qs**2) - 2.0**(-5*qs/(1-qs))
g3 = 1 - 2.0**(-(1-qs**2)/(1+qs**2)) - (1-qs**2)/(2*(1+qs**2))
print("max (1+q)/(1-q) 2^{-5q/(1-q)} (<=1):", g1.max(), "| min bartheta - 2^{-5q/(1-q)} (>=0):", g2.min(), "| min 1-2^{-bartheta} - bartheta/2 (>=0):", g3.min())
# values at q = 0.9
c = consts(0.9, 1)
print("q=0.9: theta=%.4f bartheta=%.4f a=%.1f beta=%.3f (1+4q)/(1-q)=%.1f log2P*/b=%.4f" % (c["theta"], c["bth"], c["a"], c["beta"], (1+4*0.9)/0.1, c["log2Pstar"]))
for k in [2, 4, 5, 10, 17]:
    n_ = consts(0.9, k); print(f"  k={k}: log2 delta^-1 new={float(n_['d_inv']):.1f} old={float(n_['d_inv_old']):.1f} simple={k*100}")


==> anc/reproducibility/checks/verify_simple_proof.py <==
"""Checks of the elementary steps used in the simplified Supplemental proof.
(1) Lemma S1: |E_u X|_2 <= 2^{k/2} |X|_2 for the injection map, on random Hermitian X, unitaries, input states.
(2) Proposition S4: with s = 1/(1-q), delta <= c_q 4^{-a} = 2^{4-5s}, a + 1 <= 2s, bartheta >= 1-q,
    1 - 2^{-bartheta} >= bartheta/2, and 2s 2^{4-5s} <= 1, which give (a+1) delta <= 1 and delta <= 1 - 2^{-bartheta}.
(3) Concentration of the examples: m redundant copies -> 2^{(m-1)/2}."""
import numpy as np
rng = np.random.default_rng(1)

def rand_herm(d):
    A = rng.normal(size=(d, d)) + 1j * rng.normal(size=(d, d))
    return (A + A.conj().T) / 2

def rand_unitary(d):
    Q, R = np.linalg.qr(rng.normal(size=(d, d)) + 1j * rng.normal(size=(d, d)))
    return Q * (np.diag(R) / abs(np.diag(R)))

def rand_state(d):
    A = rng.normal(size=(d, d)) + 1j * rng.normal(size=(d, d))
    r = A @ A.conj().T
    return r / np.trace(r)

def norm_p(X, p):
    ev = np.abs(np.linalg.eigvalsh(X))
    return np.mean(ev ** p) ** (1 / p)

worst = 0
for n, k in [(3, 1), (4, 1), (4, 2), (5, 2), (5, 3)]:
    d, din = 2 ** n, 2 ** k
    for _ in range(200):
        X = rand_herm(d)
        U = rand_unitary(d)
        sig = rand_state(din)
        Xr = X.reshape(din, d // din, din, d // din)
        trin = np.einsum("iaib->ab", Xr)                    # partial trace over the input register
        EX = U @ np.kron(sig, trin) @ U.conj().T
        ratio = norm_p(EX, 2) / (2 ** (k / 2) * norm_p(X, 2))
        worst = max(worst, ratio)
        assert norm_p(EX, 1) <= norm_p(X, 1) + 1e-9
print("Lemma S1: max |E X|_2 / (2^{k/2}|X|_2) =", round(worst, 4), "(must be <= 1)")

q = np.linspace(1e-6, 1 - 1e-6, 400001)
s = 1 / (1 - q); a = 2 * q / (1 - q); cq = 2 ** (-s); bth = (1 - q ** 2) / (1 + q ** 2)
print("c_q 4^-a == 2^(4-5s):", np.allclose(cq * 4.0 ** (-a), 2.0 ** (4 - 5 * s)))
print("a+1 <= 2s:", np.all(a + 1 <= 2 * s), "| bartheta >= 1-q:", np.all(bth >= 1 - q - 1e-15),
      "| 1-2^-bartheta >= bartheta/2:", np.all(1 - 2.0 ** (-bth) >= bth / 2 - 1e-15))
print("max 2s 2^(4-5s) =", (2 * s * 2.0 ** (4 - 5 * s)).max(), "(must be <= 1)")
for m in [1, 2, 3, 5]:
    n = 6; d = 2 ** n
    z = np.zeros(2 ** m); z[0] = 1; o = np.zeros(2 ** m); o[-1] = 1
    rho = np.kron(np.outer(z, z), np.eye(2 ** (n - m)) / 2 ** (n - m))
    rho2 = np.kron(np.outer(o, o), np.eye(2 ** (n - m)) / 2 ** (n - m))
    X = d * (rho - rho2)
    print("m=%d copies: concentration %.4f, predicted %.4f" % (m, norm_p(X, 2) / norm_p(X, 1), 2 ** ((m - 1) / 2)))


==> anc/reproducibility/checks/wordcount.py <==
"""Simple estimate of the length of the Letter from its LaTeX source (each inline formula, citation, and hyphenated
compound counts as one word); the count with the method of the APS length guide is checks/aps_wordcount.py.
APS length guide (journals.aps.org/authors/length-guide):
Total = Text + Displayed math + Figures + Tables, limit 3750 words for PRL.
  Text: main body including captions and footnotes; not counted: title, byline, abstract, references,
        acknowledgments (the data-availability statement is counted here, to be conservative).
  Displayed math (two-column layout, single-column equation): 16 words per row.
  Figures: single column 150/aspect + 20, two-column 300/(0.5*aspect) + 40 (aspect = width/height).
Usage: python3 wordcount.py ../tex/memory_limits_prl.tex ../figs"""
import re, sys, subprocess, os

tex = open(sys.argv[1]).read()
tex = re.sub(r"(?m)(?<!\\)%.*$", "", tex)                  # comments are not printed
figdir = sys.argv[2]
main = tex[tex.index(r"\maketitle"):tex.index(r"\begin{acknowledgments}")]
das = tex[tex.index(r"\runin{Data availability.}"):tex.index(r"\bibliography{refs}")]
abstract = tex[tex.index(r"\begin{abstract}") + 16:tex.index(r"\end{abstract}")]

# ---- figures: captions count as text, the figure itself by its aspect ratio
figs = re.findall(r"\\begin\{figure(\*?)\}.*?\\includegraphics(?:\[[^\]]*\])?\{([^}]*)\}.*?\\caption\{(.*?)\}\s*\\label",
                  main, flags=re.S)
captions = [c for _, _, c in figs]
fig_words = 0
fig_report = []
for star, name, _ in figs:
    path = os.path.join(figdir, name)
    info = subprocess.run(["pdfinfo", path], capture_output=True, text=True).stdout
    w, h = map(float, re.search(r"Page size:\s+([\d.]+) x ([\d.]+)", info).groups())
    asp = w / h
    words = 300 / (0.5 * asp) + 40 if star else 150 / asp + 20
    fig_words += words
    fig_report.append((name, round(w / 72, 2), round(h / 72, 2), round(asp, 3), round(words)))
body = re.sub(r"\\begin\{figure\*?\}.*?\\end\{figure\*?\}", " ", main, flags=re.S)

# ---- displayed math: 16 words per row
eqs = re.findall(r"\\begin\{(equation|align|gather)\*?\}(.*?)\\end\{\1\*?\}", body, flags=re.S)
rows = sum(e.count(r"\\") + 1 for _, e in eqs)
body = re.sub(r"\\begin\{(equation|align|gather)\*?\}.*?\\end\{\1\*?\}", " ", body, flags=re.S)


def count_words(s):
    s = re.sub(r"\$[^$]*\$", " MATH ", s)                # inline math = one word
    s = re.sub(r"\\nocite\{[^}]*\}", " ", s)               # not printed
    s = re.sub(r"~?\\cite\{[^}]*\}", " [REF] ", s)          # a citation = one word
    s = re.sub(r"\\(eq)?ref\{[^}]*\}", "N", s)
    s = re.sub(r"\\(runin|emph|textbf|textit|label|caption)\{", " ", s)
    s = re.sub(r"\\label\{[^}]*\}", " ", s)
    s = re.sub(r"\\[a-zA-Z]+\*?(\[[^\]]*\])?", " ", s)
    s = re.sub(r"[{}\\~]", " ", s)
    s = s.replace("---", " ")
    return len([w for w in s.split() if re.search(r"[A-Za-z0-9\[]", w)])


text_words = count_words(body)
cap_words = sum(count_words(c) for c in captions)
das_words = count_words(das)
math_words = 16 * rows
total = text_words + cap_words + das_words + math_words + fig_words
print("abstract characters (plain text approx.):", len(re.sub(r"\s+", " ", re.sub(r"\$|\\", "", abstract)).strip()))
print("text (body, theorem)     %5d" % text_words)
print("captions                 %5d" % cap_words, [count_words(c) for c in captions])
print("data availability        %5d" % das_words)
print("displayed math  %2d rows  %5d" % (rows, math_words))
for f in fig_report:
    print("figure %-10s %4.2f x %4.2f in, aspect %.3f -> %d words" % f)
print("figures                  %5d" % fig_words)
print("TOTAL                    %5d   (limit 3750)" % total)


==> anc/reproducibility/figures/fig2a.py <==
"""Fig. 2, panel a (matplotlib): a temporal task that needs a memory of 100 time steps. Panel b (the reservoir)
is drawn in TikZ, and fig2.tex assembles both panels and draws the formula of the task in the bottom row of boxes.

Geometry (inches): the row is 2.45 high. The axes are square (1.20 x 1.20), so that panel b, the reservoir, carries
the figure. The title sits 10.4 bp below the top of the row, as in panel b; the axes sit centred in the band between
the title and the bottom 0.36 in of the row, where fig2.tex places the box with the formula y_{t+1}, next to the
legend boxes of panel b."""
import sys; sys.path.insert(0, ".")
from figstyle import *
import numpy as np
setup()
S, HROW = 1.20, 2.45             # side of the square axes, height of the row
WA = 0.28 + S + 0.06               # width of panel a: 1.54 in = 3.912 cm
AB = 0.95                          # bottom of the axes: centred between the title and the box row

# =============================================================================== a: temporal task
def mackey_glass(T, tau=17, beta=0.2, gamma=0.1, n=10, dt=0.05, x0=1.2, burn=600):
    steps_per = int(round(1 / dt)); lag = int(round(tau / dt))
    total = (T + burn) * steps_per
    x = np.full(total + lag + 1, x0)
    for i in range(lag, total + lag):
        xl = x[i - lag]
        x[i + 1] = x[i] + dt * (beta * xl / (1 + xl ** n) - gamma * x[i])
    return x[lag::steps_per][burn:burn + T]

mg = mackey_glass(160)
u = (mg - mg.min()) / (mg.max() - mg.min())
t = np.arange(len(u))
tnow, lagT = 145, 100
fig = figure(WA, HROW)
ax = add_axes(fig, 0.28, AB, S, S)
ax.plot(t[:tnow + 1], u[:tnow + 1], color=INK, lw=1.6, zorder=2, solid_capstyle="round")
ya = 1.27                                   # height of the dimension arrow
for tt in (tnow - lagT, tnow):              # dimension lines from the two inputs up to the arrow
    ax.plot([tt, tt], [u[tt] + 0.06, ya + 0.07], ls=(0, (2, 1.6)), lw=0.75, color=PURPLE, zorder=1)
    ax.plot(tt, u[tt], "o", ms=5, color=PURPLE, mec="white", mew=0.8, zorder=5)
label(ax, tnow - lagT - 4, u[tnow - lagT] + 0.04, r"$u_{t-100}$", color=PURPLE_DARK, ha="right", va="bottom")
label(ax, tnow - 4, u[tnow] + 0.04, r"$u_{t}$", color=PURPLE_DARK, ha="right", va="bottom")
ax.annotate("", xy=(tnow - lagT, ya), xytext=(tnow, ya),
            arrowprops=dict(arrowstyle="<|-|>", lw=0.8, color=INK, shrinkA=0, shrinkB=0, mutation_scale=6))
label(ax, (2 * tnow - lagT) / 2, ya + 0.05, "100 time steps", ha="center", va="bottom")
ax.set_xlim(-5, 153); ax.set_ylim(-0.12, 1.58)
ax.set_xticks([0, 50, 100, 145]); ax.set_xticklabels(["0", "50", "100", r"$t$"])
ax.set_yticks([0, 0.5, 1])
xlabel(ax, "Time step")
ax.set_ylabel(r"$u_t$", rotation=0, labelpad=0)
ax.yaxis.set_label_coords(-0.115, 0.935)
# title at the height of the title of panel b (10.4 bp below the top), independent of the axes position
fig.text(0.28 / WA, (HROW - 10.4 / 72) / HROW, r"\textbf{a}\enspace Temporal task", fontsize=FS, ha="left",
         va="baseline")
save(fig, "fig2a.pdf")
print("panel a done")


==> anc/reproducibility/figures/fig3a.py <==
"""Fig. 3, panel a (matplotlib): the memory limit versus the number k of input qubits (schematic).
The limit W_{q,k} (dashed) lies between the two bounds of Theorem 1, two exponentials in k, for every size n. Above the
upper bound no reservoir remembers (red); below the lower bound every memory depth is attainable (blue). The reservoirs
of panel b sit on the limit: A and B (n = 10 and 100, k = 2) at the same point W_{q,2}, C (k = 4) at W_{q,4}; the two
levels are the ones marked on the time axis of panel b. The axes carry no other numbers: the curves show the form of
the bounds, not their constants.

Geometry (inches): the panel is 2.756 wide (the left 7.00 cm of the 7.05 in figure) and 2.579 high (6.55 cm). The
x axis sits at the height of the time axis of panel b (1.27 cm), and the title and the axis label share their
baselines with panel b; fig3.tex places this PDF at the top left of the figure."""
import sys; sys.path.insert(0, ".")
from figstyle import *
import numpy as np
import matplotlib.patheffects as pe
setup()

W, H = 7.00 / 2.54, 6.55 / 2.54
X0, Y0 = 0.60, 1.27 / 2.54                 # axes origin (in): room for the y label and the two level labels
AW, AH = W - X0 - 0.27, H - 0.22 - Y0      # right margin for W_{q,k}, top margin for the title
fig = figure(W, H)
ax = add_axes(fig, X0, Y0, AW, AH)

kmax = 10.0
k = np.linspace(0, kmax, 400)
c1, c2 = 0.40, 0.95                         # schematic rates of the lower and upper bound (slopes on the log scale)
lo = lambda x: 0.8 * np.exp(c1 * x)
hi = lambda x: 5.0 * np.exp(c2 * x)
Wk = lambda x: 2.0 * np.exp(0.5 * (c1 + c2) * x + 0.20 * np.sin(0.55 * x))
bot, top = 0.30, hi(kmax) * 8
ax.set_yscale("log"); ax.set_xlim(0, kmax); ax.set_ylim(bot, top)

# regions: unreachable (red), attainable (blue), the band of the limit (hatched)
ax.fill_between(k, hi(k), top, color=RED_FILL, lw=0, zorder=0)
ax.fill_between(k, bot, lo(k), color=BLUE_FILL, lw=0, zorder=0)
ax.fill_between(k, lo(k), hi(k), facecolor="none", edgecolor="#C8C8C8", hatch="/////", lw=0, zorder=0)
ax.plot(k, hi(k), color=RED, lw=1.6, zorder=3, solid_capstyle="butt")
ax.plot(k, lo(k), color=BLUE, lw=1.6, zorder=3, solid_capstyle="butt")
ax.plot(k, Wk(k), color=INK, lw=0.9, ls=(0, (3, 2)), zorder=3)


def along(f, x, s, color, side=+1, gap=4.6):
    """Label s set along the curve y = f(x), centred at x, on one side of the curve (side = +1 above, -1 below);
    gap is the distance (pt) from the curve to the centre line of the text."""
    p1, p0, p2 = ax.transData.transform([(x - 0.4, f(x - 0.4)), (x, f(x)), (x + 0.4, f(x + 0.4))])
    a = np.arctan2(p2[1] - p1[1], p2[0] - p1[0])
    d = side * gap * fig.dpi / 72
    q = p0 + d * np.array([-np.sin(a), np.cos(a)])
    xq, yq = ax.transData.inverted().transform(q)
    return label(ax, xq, yq, s, color=color, rotation=np.degrees(a), rotation_mode="anchor", ha="center",
                 va="center_baseline", zorder=5)


along(hi, 6.4, "upper bound", RED_DARK, side=+1)
along(lo, 3.1, "lower bound", BLUE_DARK, side=-1)

# region names, in the corners of the two regions
label(ax, 0.25, top / 1.7, "no reservoir remembers\nthis long", color=RED_DARK, bold=True, ha="left", va="top",
      zorder=5, linespacing=1.15)
label(ax, kmax - 0.2, bot * 1.25, "attainable with\n" + r"$\bm k$ input qubits", color=BLUE_DARK, bold=True,
      ha="right", va="bottom", zorder=5, linespacing=1.15)


def box(s, xy, xytext, color, conn):
    """Formula in a white box with a drop shadow and an arrow to the curve (style of the legend boxes)."""
    t = ax.annotate(s, xy=xy, xytext=xytext, color=color, fontsize=FS, ha="center", va="center", zorder=7,
                    bbox=dict(boxstyle="round,pad=0.32,rounding_size=0.18", fc="white", ec=INK, lw=0.8),
                    arrowprops=dict(arrowstyle="-|>", color=INK, lw=0.75, shrinkA=0, shrinkB=1.2, mutation_scale=6.5,
                                    connectionstyle=conn))
    t.get_bbox_patch().set_path_effects([pe.SimplePatchShadow(offset=(1.2, -1.2), shadow_rgbFace="#B5B5B5",
                                                              alpha=1.0), pe.Normal()])
    return t


box(r"$e^{k\ln 2/(1-q)^2}$", (4.6, hi(4.6)), (2.75, 10 ** 3.55), RED_DARK, "angle,angleA=0,angleB=90,rad=0")
box(r"$e^{\alpha_q k}$", (8.4, lo(8.4)), (8.4, 10 ** 2.12), BLUE_DARK, "arc3,rad=0")

# the reservoirs of panel b on the limit: A and B (k = 2) at the same point, C (k = 4) higher; dotted guides to the
# levels W_{q,2} and W_{q,4}, which panel b marks on its time axis
for kk in (2, 4):
    ax.plot([0, kk], [Wk(kk), Wk(kk)], ls=(0, (1, 1.6)), lw=0.8, color=GREY, zorder=4)
ax.plot(2, Wk(2), "o", ms=8.2, mfc="white", mec=INK, mew=0.9, zorder=8)
ax.plot(2, Wk(2), "o", ms=3.4, mfc=INK, mec=INK, mew=0.6, zorder=9)
ax.plot(4, Wk(4), "o", ms=4.6, mfc=PURPLE, mec="white", mew=0.7, zorder=9)
label(ax, 2.45, Wk(2) / 1.9, r"\textbf{A}, \textbf{B}", ha="left", va="center", zorder=9)
label(ax, 4.35, Wk(4) / 1.9, r"\textbf{C}", color=PURPLE_DARK, ha="left", va="center", zorder=9)
label(ax, 9.75, Wk(9.75) * 1.9, r"$W_{q,k}$", ha="right", va="bottom", zorder=9)

ax.minorticks_off(); ax.grid(False)
ax.set_yticks([Wk(2), Wk(4)]); ax.set_yticklabels([r"$W_{q,2}$", r"$W_{q,4}$"])
ax.set_xticks([0, 2, 4, 6, 8, 10])
ax.set_ylabel(r"\textbf{Memory depth}", labelpad=3)
# x label and title share their baselines with panel b (0.25 cm above the bottom, 10.4 bp below the top)
fig.text((X0 + AW / 2) / W, (0.25 / 2.54) / H, r"\textbf{Input qubits per time step}\quad $k$", fontsize=FS,
         ha="center", va="baseline")
fig.text(0.0, (H - 10.4 / 72) / H, r"\textbf{a}\enspace Exponential in input qubits", fontsize=FS, ha="left",
         va="baseline")
fig.text((X0 + AW) / W, (H - 10.4 / 72) / H, r"any $n$", fontsize=FS, ha="right", va="baseline")
save(fig, "fig3a.pdf")
print("panel a done")


==> anc/reproducibility/figures/fig4bc.py <==
"""Fig. 4, panels b, c: memory depth of the error-correcting reservoir (b) and of standard reservoirs (c)
(q = 0.9, eps = 0.01). Panel a (circuit) is drawn in fig4.tex.
Panel b also shows the same reservoir without repair: its r = k - 2 memory copies are written once and then only
decay, and even the best readout of all r copies (exact trace distance) keeps the bit for only 43 to 53 time steps;
the region at or below these memory depths is shaded grey.
Colours: error-correcting reservoir and the lower bound of Theorem 1 in blue (attain the limit), standard reservoirs
in greys (Ising dark, Haar light), the idle qubit as a dashed reference line."""
import sys, json; sys.path.insert(0, ".")
from figstyle import *
import numpy as np
from math import log, comb
from fractions import Fraction
setup()
R = json.load(open("../sim/results_main.json"))
q, eps = 0.9, 1e-2
alpha = -0.5 * log(1 - q * q)
W_idle = 43  # = 1 + max{l : q^(l+1) > eps}: a single qubit that holds the input without repair


def get(model, n, k):
    for e in R:
        if e["model"] == model and e["n"] == n and e["k"] == k:
            return e


def td_copies(r, s):
    """Trace distance between r copies of (I + sZ)/2 and r copies of (I - sZ)/2: the best readout of r unrepaired
    copies whose bias has decayed to s."""
    a, b = (1 + s) / 2, (1 - s) / 2
    return 0.5 * sum(comb(r, j) * abs(a ** j * b ** (r - j) - b ** j * a ** (r - j)) for j in range(r + 1))


def W_norepair(r):
    """Memory depth of r unrepaired copies, with the convention of the error-correcting reservoir (exact, continuous
    in t): td_copies(r, q^(t+1)) = eps. For r = 1 this is ln(q/eps)/(-ln q), the value of both reservoirs at k = 3."""
    lo, hi = 0.0, 500.0
    for _ in range(200):
        mid = (lo + hi) / 2
        lo, hi = (mid, hi) if td_copies(r, q ** (mid + 1)) > eps else (lo, mid)
    return lo


def p_r(r):
    p = Fraction(1, 20)
    return sum(Fraction(comb(r, j)) * p ** j * (1 - p) ** (r - j) for j in range(r // 2 + 1, r + 1))


STY = {"ising": dict(color=ISING, mk="D", ms=4.3, name="Ising"),
       "haar": dict(color=HAAR, mk="^", ms=4.8, name="Haar")}
IDLE = dict(color=INK, lw=1.0, ls=(0, (4, 2.5)))

fig = figure(4.40, 2.05)
b, c = even_row(fig, 2, left=0.45, right=0.06, gap=0.60)

# ---------------------------------------------------------------- b: memory depth versus input qubits
kr = np.arange(3, 16, 2)
Wrep = [log(q / eps) / -log(1 - 2 * float(p_r(k - 2))) for k in kr]      # exact, single-qubit readout
k0 = 3 + log(4) / alpha                                                   # Theorem 1(ii) applies for k >= k0
kk = np.linspace(k0, 15.6, 100)
b.plot(kk, np.exp(alpha * (kk - 3)) / 4 * log(q / eps), color=BLUE, lw=1.1, ls=(0, (4, 2.2)), zorder=2,
       label=r"lower bound (Thm.~1)")
Wnr = [W_norepair(k - 2) for k in kr]                                    # the same copies, without repair
# grey: the region at or below the copies without repair (flat beyond the first and the last point)
xg = np.linspace(2, 16, 300)
b.fill_between(xg, 1e-3, np.exp(np.interp(xg, kr, np.log(Wnr))), color=GREY_FILL, lw=0, zorder=0.4)
b.plot(kr, Wnr, color=GREY, lw=1.0, zorder=2)
b.plot(kr, Wnr, "o", ms=4.0, mfc="white", mec=GREY_DARK, mew=0.8, zorder=3)
b.plot(kr, Wrep, color=BLUE_LIGHT, lw=1.0, zorder=2)
b.plot(kr, Wrep, "o", ms=4.6, color=BLUE, mec=BLUE_DARK, mew=0.7, zorder=4, label="error-correcting reservoir")
b.set_yscale("log"); b.set_xlim(2, 16); b.set_ylim(2, 2e7)
b.set_xticks([3, 5, 7, 9, 11, 13, 15]); b.set_yticks([1e1, 1e3, 1e5])
# direct labels instead of a legend: each label sits next to its own line; the label of the lower bound runs
# parallel to it, above the line
label(b, 2.45, 10 ** 6.25, "error-correcting reservoir", color=BLUE_DARK, ha="left", va="center")
label(b, 15.6, 10 ** 1.13, "without repair", color=GREY_DARK, ha="right", va="center")
kc = 11.4
lb = lambda x: np.exp(alpha * (x - 3)) / 4 * log(q / eps)
p0, p1 = b.transData.transform([(kc - 1, lb(kc - 1)), (kc + 1, lb(kc + 1))])
ang = np.degrees(np.arctan2(p1[1] - p0[1], p1[0] - p0[0]))
label(b, kc, lb(kc) * 10 ** 0.50, r"lower bound (Thm.~1)", color=BLUE, ha="center", va="center", rotation=ang,
      rotation_mode="anchor")
xlabel(b, "Input qubits", "k")
ylabel(b, "Memory depth", r"W(\varepsilon)")
panel(b, "b", "Gain from input qubits", r"$q=0.9$")

# ---------------------------------------------------------------- c: memory depth versus reservoir size
c.axhline(W_idle, zorder=1, **IDLE)
label(c, 2.7, W_idle - 1.6, "idle qubit", ha="left", va="top")
for model, k, filled in (("ising", 1, True), ("ising", 2, False), ("haar", 1, True), ("haar", 2, False)):
    st = STY[model]
    ns = [n for n in sorted(e["n"] for e in R if e["model"] == model and e["k"] == k) if n >= k + 2]
    mu = np.array([np.mean(get(model, n, k)["W"]) for n in ns])
    sd = np.array([np.std(get(model, n, k)["W"]) for n in ns])
    x = np.array(ns) + (-0.1 if k == 1 else 0.1)
    c.fill_between(x, mu - sd, mu + sd, color=st["color"], alpha=0.2, lw=0)
    c.errorbar(x, mu, yerr=sd, fmt=st["mk"], ms=st["ms"], color=st["color"],
               mfc=st["color"] if filled else "white", mec=darker(st["color"], 0.6), mew=0.8,
               ecolor=darker(st["color"], 0.7), elinewidth=0.8, label=r"%s, $k{=}%d$" % (st["name"], k), zorder=3)
c.set_xlim(2.5, 9.5); c.set_ylim(0, 50)
c.set_xticks(range(3, 10))
# legend centred in the free band between the data (W <= 20) and the idle-qubit label (W >= 38)
legc = legend(c, loc="center", bbox_to_anchor=(0.5, 0.585), ncol=2, handlelength=0.9, handletextpad=0.3,
              columnspacing=0.7, borderpad=0.35, markerscale=0.9)
xlabel(c, "Reservoir size", "n")
ylabel(c, "Memory depth", r"W(\varepsilon)")
panel(c, "c", "No gain from size", r"$\varepsilon=0.01$")
fig.draw_without_rendering()
_L = legc.get_window_extent(); _A = c.get_window_extent()
_pt = 72.0 / fig.dpi
print("legend c margins (pt): left %.1f right %.1f top-of-axes %.1f, bottom at W = %.1f, top at W = %.1f" % (
    (_L.x0 - _A.x0) * _pt, (_A.x1 - _L.x1) * _pt, (_A.y1 - _L.y1) * _pt,
    c.transData.inverted().transform((0, _L.y0))[1], c.transData.inverted().transform((0, _L.y1))[1]))
save(fig, "fig4bc.pdf")
print("Wrep:", dict(zip(kr.tolist(), [round(w, 1) for w in Wrep])), "k0 = %.2f" % k0)
print("without repair:", dict(zip(kr.tolist(), [round(w, 1) for w in Wnr])))
W_int = lambda r: 1 + max(l for l in range(400) if td_copies(r, q ** (l + 1)) > eps)   # integer convention, as W_idle
print("without repair, integer memory depth (quoted in the text):", {k: W_int(k - 2) for k in kr.tolist()})


==> anc/reproducibility/figures/figS.py <==
"""Supplemental figures S1-S7. Same style and palette as the main-text figures:
red = upper bounds and noise, blue = the construction and lower bounds, purple = input, greys = standard
reservoirs and references.
  S1  noise caps the purity (Step 1 of the proof)         S2  how tight are the bounds (exact numbers)
  S3  washout of a redundant initial state                S4  exact response of the error-correcting reservoir
  S5  entropy budget at work                              S6  simulations: forgetting curves and robustness
  S7  standard reservoirs versus input qubits"""
import sys, json; sys.path.insert(0, ".")
from figstyle import *
import numpy as np
from math import log, comb, floor
from fractions import Fraction
setup()
E = json.load(open("../sim/exact_numbers.json"))
R = json.load(open("../sim/results_main.json"))
N = json.load(open("../sim/results_noise.json"))
TAU = json.load(open("../sim/results_tau.json"))
COLD = json.load(open("../sim/results_cold.json"))
rep = json.load(open("../sim/rep_curve.json"))
STY = {"ising": dict(color=ISING, mk="D", ms=4.3, name="Ising"),
       "haar": dict(color=HAAR, mk="^", ms=4.8, name="Haar")}
IDLE = dict(color=INK, lw=1.0, ls=(0, (4, 2.5)))


def get(model, n, k):
    for e in R:
        if e["model"] == model and e["n"] == n and e["k"] == k:
            return e


# ============================================================== Fig. S1: noise caps the purity (Step 1)
# The purity bound of Eq. (S-purityrec), iterated with equality, for reservoirs that start in a pure state:
# log2 P_t^2 = theta^t n + (1 - theta^t) * cap, with the cap 2 k q^2 / (1 - q^2) of every echo state.
q1, k1 = 0.9, 2
theta1 = 2 * q1 ** 2 / (1 + q1 ** 2)
cap1 = 2 * k1 * q1 ** 2 / (1 - q1 ** 2)
SOFT_BOX = dict(boxstyle="round,pad=0.2,rounding_size=0.16", fc="white", ec="none", alpha=0.6)
fig = figure(COLUMNWIDTH, 2.05)
ax = add_axes(fig, 0.47, 0.40, COLUMNWIDTH - 0.47 - 0.15, 2.05 - 0.40 - 0.20)  # room for the tick label 100
tt = np.arange(0, 101)
ns1 = [100, 1000, 10000]
for n_, col in zip(ns1, blues(4)[1:]):
    ax.plot(tt, theta1 ** tt * n_ + (1 - theta1 ** tt) * cap1, color=col, lw=1.5, zorder=3,
            label={100: r"$10^2$", 1000: r"$10^3$", 10000: r"$10^4$"}[n_])
    t0 = int(np.ceil(np.log(n_) / -np.log(theta1)))      # washout time t_0 of Sec. III F
    ax.plot(t0, theta1 ** t0 * n_ + (1 - theta1 ** t0) * cap1, "o", ms=4.8, color=col, mec=INK, mew=0.7, zorder=5)
ax.axhline(cap1, color=RED, lw=1.3, ls=(0, (4, 2.5)), zorder=2)
label(ax, 2.0, 8.0, r"cap $2kq^2/(1-q^2)\approx17$, for any $n$", color=RED_DARK, ha="left", va="center",
      bbox=SOFT_BOX, zorder=6)
label(ax, 98.0, 3.6, r"dots: washout, grows as $\log n$", ha="right", va="center", bbox=SOFT_BOX, zorder=6)
ax.set_yscale("log"); ax.set_xlim(0, 100); ax.set_ylim(2.2, 4e4)
ax.set_yticks([10, 1e2, 1e3, 1e4])
legend(ax, loc="upper right", title=r"reservoir size $n$", ncol=3, handlelength=1.2, columnspacing=0.8)
xlabel(ax, "Time step", "t")
ylabel(ax, "Purity bound", r"\log_2P_t^2")
ax.set_title(r"Noise caps the purity", loc="left", fontsize=FS, pad=4)
ax.set_title(r"$q=0.9$, $k=2$", loc="right", fontsize=FS, pad=4)
save(fig, "figS1.pdf")
print("Fig. S1: cap %.2f, washout t0" % cap1, [int(np.ceil(np.log(n_) / -np.log(theta1))) for n_ in ns1])

# ============================================================== Fig. S2: how tight are the bounds?
fig = figure(TEXTWIDTH, 2.05)
a, b, c = even_row(fig, 3, left=0.47, right=0.06, gap=0.62)
cc = E["const_curve"]
qq = np.array([x["q"] for x in cc])
a.plot(qq, [x["beta"] for x in cc], color=RED, lw=1.5, label=r"upper bound, $\beta_q$")
a.plot(qq, [x["alpha_bits"] for x in cc], color=BLUE, lw=1.5, label=r"construction, $\alpha_q/\ln 2$")
for x in E["const_table"]:
    if x["q"] == 0.9:
        a.plot(0.9, x["beta"], "o", ms=4.5, color=RED, mec=darker(RED, 0.65), zorder=5)
        a.plot(0.9, x["alpha_bits"], "o", ms=4.5, color=BLUE, mec=darker(BLUE, 0.65), zorder=5)
        label(a, 0.86, x["beta"], r"$85.7$", color=RED_DARK, ha="right", va="center")
        label(a, 0.86, x["alpha_bits"] * 1.6, r"$1.20$", color=BLUE_DARK, ha="right", va="bottom")
a.set_yscale("log"); a.set_xlim(0, 1); a.set_ylim(1e-3, 3e4)
a.set_yticks([1e-2, 1, 1e2, 1e4])
legend(a, loc="upper left", handlelength=1.4, borderaxespad=0.4)
xlabel(a, "Noise parameter", "q")
ylabel(a, "Bits per input qubit")
panel(a, "a", "Exponents")

cols = dict(zip(["0.8", "0.9", "0.95"], blues(3)))
for qs, col in cols.items():
    d = E["rep_pr"][qs]
    b.plot(d["r"], d["chernoff"], color=col, lw=1.0, ls=(0, (4, 2.2)))
    b.plot(d["r"], d["exact"], "o", ms=3.8, color=col, mec=darker(col, 0.6), mew=0.6, label=r"$%s$" % qs)
b.set_yscale("log"); b.set_xlim(0, 42); b.set_ylim(1e-40, 1)
b.set_yticks([1e-40, 1e-30, 1e-20, 1e-10, 1])
label(b, 41, 3e-39, "dashed: Chernoff\n" + r"bound $(1-q^2)^{r/2}$", ha="right", va="bottom", linespacing=1.1)
legend(b, loc="lower left", title=r"$q$", handlelength=1.0, borderaxespad=0.4)
xlabel(b, "Copies", "r")
ylabel(b, "Majority error", "p_r")
panel(b, "b", "Majority error")

d = E["bounds_q05"]
kk = np.array(d["k"])
c.fill_between(kk, 10 ** np.array(d["upper_log10"]), 1e22, color=RED_FILL, lw=0, zorder=0)
c.plot(kk, 10 ** np.array(d["upper_log10"]), color=RED, lw=1.5, label="upper bound (Thm.~1)")
c.plot(d["rep_k"], d["rep_depth"], "o", ms=4.0, color=BLUE, mec=BLUE_DARK, mew=0.6, label="error-correcting reservoir")
c.set_yscale("log"); c.set_xlim(0, 31); c.set_ylim(1, 1e21)
c.set_yticks([1, 1e5, 1e10, 1e15, 1e20])
legend(c, loc="upper left", handlelength=1.3, borderaxespad=0.4)
xlabel(c, "Input qubits", "k")
ylabel(c, "Memory depth", r"W(\varepsilon)")
panel(c, "c", "Bounds", r"$q=0.5$, $\varepsilon=0.01$")
save(fig, "figS2.pdf")

# ============================================================== Fig. S3: washout of a redundant initial state
fig = figure(TEXTWIDTH, 2.05)
a, b = even_row(fig, 2, left=0.47, right=0.06, gap=0.66)
L = np.arange(0, 121)
ms = ["1", "10", "100", "1000", "10000"]
labs = {"1": r"$1$", "10": r"$10$", "100": r"$10^2$", "1000": r"$10^3$", "10000": r"$10^4$"}
for m, col in zip(ms, blues(5)):
    a.plot(L, np.maximum(E["washout"][m], 1e-12), color=col, lw=1.4, label=labs[m])
a.axhline(1e-2, color=GREY, lw=0.8, ls=(0, (1, 1.6)))
label(a, 118, 1.3e-2, r"$\varepsilon$", ha="right", va="bottom")
a.set_yscale("log"); a.set_xlim(0, 120); a.set_ylim(2e-6, 3)
a.set_yticks([1e-5, 1e-3, 1e-1])
legend(a, loc="lower left", title=r"copies $m$", ncol=5, columnspacing=0.7, handlelength=1.0, borderaxespad=0.4)
xlabel(a, "Time steps", "L")
ylabel(a, "Trace distance")
panel(a, "a", "Washout of a redundant initial state", r"$q=0.9$")
wt = E["washout_time"]
b.plot(wt["m"], wt["upper"], color=RED, lw=1.2, ls=(0, (4, 2.2)), label="upper bound")
b.plot(wt["m"], wt["lower"], color=BLUE, lw=1.2, ls=(0, (4, 2.2)), label="lower bound")
b.plot(wt["m"], wt["t"], "o", ms=3.8, color=INK, mec="white", mew=0.5, label="exact", zorder=4)
b.set_xscale("log"); b.set_xlim(0.8, 4e4); b.set_ylim(0, 110)
legend(b, loc="upper left", handlelength=1.4, borderaxespad=0.4)
xlabel(b, "Redundant copies", "m")
ylabel(b, "Washout time")
panel(b, "b", r"Washout grows as $\log m$", r"$\varepsilon=0.01$")
save(fig, "figS3.pdf")

# ============================================================== Fig. S4: exact response of the error-correcting reservoir
q = Fraction(9, 10); p = (1 - q) / 2


def p_r(r):
    return sum(Fraction(comb(r, j)) * p ** j * (1 - p) ** (r - j) for j in range(r // 2 + 1, r + 1))


lam = {r: 1 - 2 * float(p_r(r)) for r in range(1, 20, 2)}
alpha = -0.5 * log(1 - 0.81)
ks = np.arange(3, 18, 2)
ramp = dict(zip(ks.tolist(), blues(len(ks))))       # one shade per k, light (k = 3) to dark (k = 17)
fig = figure(TEXTWIDTH, 2.05)
a, b = even_row(fig, 2, left=0.47, right=0.06, gap=0.66)
t = np.logspace(0, 8.7, 800)
a.axhline(0.5, color=GREY, lw=0.8, ls=(0, (1.5, 1.5)), zorder=1)
for k in (3, 7, 11, 15):
    r = k - 2; col = ramp[k]
    a.plot(t, lam[r] ** t, color=col, lw=1.5, zorder=3, label=r"$%d$" % k)
    th = log(2) / -log(lam[r])
    a.plot(th, 0.5, "o", ms=4.5, color=col, mec=darker(col, 0.6), mew=0.7, zorder=4)
a.set_xscale("log"); a.set_xlim(1, 4e8); a.set_ylim(-0.03, 1.1)
a.set_xticks([1, 1e2, 1e4, 1e6, 1e8])
xlabel(a, "Time since storage", "t")
ylabel(a, "Signal", r"\langle Z\rangle_t/q")
panel(a, "a", "Exact decay of a stored bit", r"$q=0.9$")
legend(a, loc="center right", title=r"$k$", handlelength=1.2, borderaxespad=0.4)
T = [floor(log(2) / -log(lam[k - 2])) for k in ks]
kk = np.linspace(3, 17.5, 200)
b.plot(kk, np.exp(alpha * (kk - 2)) / 4, color=BLUE, lw=1.1, ls=(0, (4, 2.5)), zorder=2,
       label=r"bound $e^{\alpha_q r}/4$")
b.plot(ks, T, color=GREY_LIGHT, lw=0.9, zorder=3)
for kv, Tv in zip(ks, T):
    b.plot(kv, Tv, "o", ms=4.8, color=ramp[kv], mec=darker(ramp[kv], 0.6), mew=0.7, zorder=4)
b.plot([], [], "o", ms=4.8, color=BLUE, mec=darker(BLUE, 0.6), mew=0.7, label="exact")
b.set_yscale("log"); b.set_ylim(0.5, 3e7); b.set_xlim(2, 18.2)
b.set_xticks([3, 5, 7, 9, 11, 13, 15, 17]); b.set_yticks([1, 1e2, 1e4, 1e6])
b.annotate(r"$1.9\times10^{6}$", xy=(17, T[-1]), xytext=(14.6, 5.5e6), fontsize=FS, ha="center", va="center",
           arrowprops=dict(arrowstyle="-", lw=0.6, color=INK, shrinkA=1, shrinkB=3))
label(b, 2.6, 1.6e5, r"$\times 5.6$ per two" + "\n" + "input qubits", color=BLUE_DARK, ha="left", va="center",
      linespacing=1.1)
xlabel(b, "Input qubits", r"k=r+2")
ylabel(b, "Half-life")
panel(b, "b", "Half-life", r"$q=0.9$")
legend(b, loc="lower right", handlelength=1.6, borderaxespad=0.4)
save(fig, "figS4.pdf")
print("half-lives q=0.9:", dict(zip(ks.tolist(), T)))

# ============================================================== Fig. S5: entropy budget
fig = figure(TEXTWIDTH, 2.05)
a, b = even_row(fig, 2, left=0.47, right=0.06, gap=0.66)
for g, col in zip(["0.1", "0.3", "0.5"], blues(3)):
    dd = E["cooling"][g]
    n = np.array(dd["n"]); e = np.array(dd["err"])
    W = np.floor(1 / (4 * e))
    msk = W >= 1
    a.plot(n[msk], W[msk], color=col, lw=1.5, label=r"$%s$" % g)
a.set_yscale("log"); a.set_xlim(0, 1600); a.set_ylim(1, 1e9)
a.set_yticks([1, 1e3, 1e6, 1e9])
legend(a, loc="upper left", title=r"$k=2$, damping $\gamma$", handlelength=1.4, borderaxespad=0.4)
xlabel(a, "Reservoir size", "n")
ylabel(a, "Memory depth", r"W")
panel(a, "a", "Cooling noise adds memory", r"$q=0.9$")
t = np.arange(0, 21)
qv = 0.9
b.plot(t, np.ones_like(t, dtype=float), "s", ms=4.0, color=BLUE_DARK, mec=darker(BLUE_DARK, 0.6), mew=0.6,
       label=r"pure dephasing", zorder=4)
frozen = np.where(t % 2 == 0, 1.0, qv)
b.plot(t, frozen, "o-", ms=4.0, lw=0.8, color=BLUE_LIGHT, mec=darker(BLUE_LIGHT, 0.6), mew=0.6,
       label=r"frozen Pauli error", zorder=3)
b.plot(t, qv ** t, "D-", ms=3.6, lw=0.8, color=RED, mec=darker(RED, 0.65), mew=0.6, label=r"depolarizing, $q^t$",
       zorder=3)
b.set_xlim(-0.5, 20.5); b.set_ylim(0, 1.12); b.set_xticks([0, 5, 10, 15, 20])
legend(b, loc="lower left", handlelength=1.6, borderaxespad=0.4)
xlabel(b, "Time steps since storage", "t")
ylabel(b, "Readout", r"\langle Z\rangle_t")
panel(b, "b", "Where the limit ends", r"$q=0.9$")
save(fig, "figS5.pdf")

# ============================================================== Fig. S6: simulations
qf, eps = 0.9, 1e-2
fig = figure(TEXTWIDTH, 2.05)
a, b, c = even_row(fig, 3, left=0.47, right=0.06, gap=0.62)
# a: forgetting curves (all n = 8)
L = np.arange(0, 700)
a.plot(L + 1, qf ** (L + 1), zorder=2, **IDLE)
D = np.array(rep["D"])
a.plot(np.arange(len(D)) + 1, D, color=BLUE, lw=1.6, zorder=4)
for model in ("haar", "ising"):
    st = STY[model]
    cv = get(model, 8, 1)["curves"]
    m = min(len(x) for x in cv)
    arr = np.array([x[:m] for x in cv])
    l = np.arange(m) + 1
    a.fill_between(l, arr.min(0), arr.max(0), color=st["color"], alpha=0.3, lw=0)
    a.plot(l, np.median(arr, 0), color=st["color"], lw=1.5, zorder=3)
a.axhline(eps, color=GREY, lw=0.8, ls=(0, (1, 1.6)))
label(a, 1.15, eps * 1.2, r"$\varepsilon$", ha="left", va="bottom")
label(a, 1.12, 1.3e-3, "Haar", color=darker(HAAR, 0.75), bold=True, ha="left", va="bottom")
label(a, 15.5, 1.3e-3, "Ising", color=ISING, bold=True, ha="left", va="bottom")
label(a, 32, 0.1, "idle\nqubit", color=INK, bold=True, ha="left", va="center", linespacing=1.05)
label(a, 1.4, 1.12, r"\textbf{error-correcting reservoir}", color=BLUE_DARK, ha="left", va="bottom")
a.set_xscale("log"); a.set_yscale("log")
a.set_xlim(1, 700); a.set_ylim(1e-3, 2.4)
a.set_xticks([1, 10, 100]); a.set_xticklabels(["1", "10", r"$10^2$"])
xlabel(a, "Time steps", "L+1")
ylabel(a, "Trace distance", r"D(L)")
panel(a, "a", "Forgetting", r"$n=8$")


def collect(model, n):
    """Memory depth versus q for the same six reservoirs (q = 0.9 from the main runs)."""
    pts = {}
    for e in R + N:
        if e["model"] == model and e["n"] == n and e["k"] == 1:
            pts[e["q"]] = e["W"]
    return pts


qq = np.linspace(0.85, 0.9995, 400)
b.plot(1 - qq, np.log(1 / eps) / -np.log(qq), zorder=1, **IDLE)
label(b, 4.2e-3, 3.4e2, "idle qubit", ha="left", va="center")
summary = {}
for model in ("ising", "haar"):
    st = STY[model]
    pts = collect(model, 6)
    qs = sorted(qv for qv in pts if qv < 1)
    x = [1 - qv for qv in qs]; mu = [np.mean(pts[qv]) for qv in qs]; sd = [np.std(pts[qv]) for qv in qs]
    b.plot(x, mu, color=st["color"], lw=0.9, zorder=2)
    b.errorbar(x, mu, yerr=sd, fmt=st["mk"], ms=st["ms"], color=st["color"], mec=darker(st["color"], 0.6), mew=0.8,
               ecolor=darker(st["color"], 0.7), elinewidth=0.8, label=r"%s, $n=6$" % st["name"], zorder=3)
    W1 = np.mean(pts[1.0])
    b.axhline(W1, color=st["color"], lw=0.9, ls=(0, (1, 1.5)), zorder=1)
    summary[model] = dict(W1=W1, W1_range=(min(pts[1.0]), max(pts[1.0])))
b.set_xscale("log"); b.set_yscale("log")
b.set_xlim(0.16, 8e-4); b.set_ylim(2, 6e3)
b.set_xticks([0.1, 0.01, 0.001]); b.set_xticklabels([r"$10^{-1}$", r"$10^{-2}$", r"$10^{-3}$"])
b.plot([], [], color=INK, lw=0.9, ls=(0, (1, 1.5)), label="noiseless limit")
legend(b, loc="upper left", handlelength=1.4, borderaxespad=0.4)
xlabel(b, "Noise per time step", "1-q")
ylabel(b, "Memory depth", r"W(\varepsilon)")
panel(b, "b", "Weak noise", r"$k=1$")
taus = [e["tau"] for e in TAU]
mu = [np.mean(e["W"]) for e in TAU]; sd = [np.std(e["W"]) for e in TAU]
st = STY["ising"]
c.plot(taus, mu, color=st["color"], lw=0.9)
c.errorbar(taus, mu, yerr=sd, fmt=st["mk"], ms=st["ms"], color=st["color"], mec=darker(st["color"], 0.6), mew=0.8,
           ecolor=darker(st["color"], 0.7), elinewidth=0.8, zorder=3, label=r"Ising, $n=6$")
c.axhline(log(1 / eps) / -log(0.9) // 1, **IDLE)
label(c, 0.25, 41.2, "idle qubit", ha="left", va="top")
c.set_xscale("log"); c.set_xlim(0.2, 45); c.set_ylim(0, 48)
c.set_xticks([0.3, 1, 3, 10, 30]); c.set_xticklabels(["0.3", "1", "3", "10", "30"])
legend(c, loc="center right", handlelength=1.0, borderaxespad=0.4)
xlabel(c, "Evolution time per step", r"J\Delta t")
ylabel(c, "Memory depth", r"W(\varepsilon)")
panel(c, "c", "Ising dynamics", r"$q=0.9$, $k=1$")
save(fig, "figS6.pdf")
print("noiseless limit n=6:", summary)
print("rep k=5 full-state depth:", 1 + max(i for i, v in enumerate(D) if v > eps))

# ============================================================== Fig. S7: standard reservoirs versus input qubits
def get_cold(model, n, k):
    for e in COLD:
        if e["model"] == model and e["n"] == n and e["k"] == k:
            return e


fig = figure(COLUMNWIDTH, 2.05)
ax = add_axes(fig, 0.47, 0.40, COLUMNWIDTH - 0.47 - 0.06, 2.05 - 0.40 - 0.20)
ax.axhline(log(1 / eps) / -log(0.9) // 1, zorder=1, **IDLE)
label(ax, 0.68, 41.2, "idle qubit", ha="left", va="top")
ks = [1, 2, 3, 4]
for model in ("ising", "haar"):
    st = STY[model]
    mu = [np.mean(get(model, 8, k)["W"]) for k in ks]
    sd = [np.std(get(model, 8, k)["W"]) for k in ks]
    muc = [mu[0]] + [np.mean(get_cold(model, 8, k)["W"]) for k in ks[1:]]
    sdc = [sd[0]] + [np.std(get_cold(model, 8, k)["W"]) for k in ks[1:]]
    x = np.array(ks)
    ax.plot(x - 0.06, mu, color=st["color"], lw=0.9, zorder=2)
    ax.errorbar(x - 0.06, mu, yerr=sd, fmt=st["mk"], ms=st["ms"], color=st["color"], mec=darker(st["color"], 0.6),
                mew=0.8, ecolor=darker(st["color"], 0.7), elinewidth=0.8, zorder=3,
                label=r"%s, input on all $k$ qubits" % st["name"])
    ax.plot(x + 0.06, muc, color=st["color"], lw=0.9, ls=(0, (3, 2)), zorder=2)
    ax.errorbar(x + 0.06, muc, yerr=sdc, fmt=st["mk"], ms=st["ms"], color=st["color"], mfc="white",
                mec=darker(st["color"], 0.6), mew=0.8, ecolor=darker(st["color"], 0.7), elinewidth=0.8, zorder=3,
                label=r"%s, extra qubits in $|0\rangle$" % st["name"])
ax.set_xlim(0.6, 4.4); ax.set_ylim(0, 50); ax.set_xticks(ks)
legend(ax, loc="upper right", handlelength=1.0, borderaxespad=0.4, bbox_to_anchor=(1.0, 0.80))
xlabel(ax, "Input qubits", "k")
ylabel(ax, "Memory depth", r"W(\varepsilon)")
ax.set_title(r"No gain from input qubits", loc="left", fontsize=FS, pad=4)
ax.set_title(r"$n=8$, $q=0.9$", loc="right", fontsize=FS, pad=4)
save(fig, "figS7.pdf")
print("Fig. S7: input", [(m, [round(np.mean(get(m, 8, k)["W"]), 1) for k in ks]) for m in ("ising", "haar")],
      "cold", [(m, [round(np.mean(get_cold(m, 8, k)["W"]), 1) for k in ks[1:]]) for m in ("ising", "haar")])


==> anc/reproducibility/figures/figstyle.py <==
"""Shared figure style for all figures of the paper.

Design rules (reverse-engineered from Freiheit & Campaioli, arXiv:2608.25511, and unified):
  * one text size, 8 pt, for every label, tick, legend entry, annotation and panel title;
    Helvetica for text, Computer Modern for math, bold words in axis labels and panel letters;
  * every figure is produced at its printed size and included without scaling;
  * three hues with a fixed meaning, plus greys:
      blue   = memory: the reservoir that reaches the limit, lower bounds, attainable regions
      red    = noise and the limit: noise, upper bounds, unreachable regions
      purple = input: input injection, reinitialized input qubits
      greys  = standard reservoirs, references and neutral elements.
"""
import matplotlib as mpl
mpl.use("pdf")
import matplotlib.pyplot as plt
from matplotlib.colors import to_rgb, to_hex
import numpy as np

PREAMBLE = (r"\usepackage[T1]{fontenc}\usepackage{helvet}\renewcommand{\familydefault}{\sfdefault}"
            r"\usepackage{amsmath,amssymb,bm}\renewcommand{\mathdefault}[1]{\mathsf{#1}}")
FS = 8.0                      # the single text size of all figures (pt)
TEXTWIDTH = 7.05              # in; REVTeX \textwidth = 510 pt = 7.057 in
COLUMNWIDTH = 3.40            # in; REVTeX \columnwidth = 246 pt = 3.404 in
PT = 1 / 72.0                 # matplotlib point in inches

# ----------------------------------------------------------------------------------------------- palette
INK = "#1A1A1A"
BLUE, BLUE_DARK, BLUE_LIGHT, BLUE_FILL = "#3C7FE0", "#1D4C9C", "#8DB8F0", "#DDE9F9"
RED, RED_DARK, RED_FILL = "#EF4B3B", "#B8301F", "#FCE3DE"
PURPLE, PURPLE_DARK, PURPLE_FILL = "#9B4FE0", "#6B2CAB", "#EFE2FB"
GREY_DARK, GREY, GREY_LIGHT, GREY_FILL = "#4A4A4A", "#8C8C8C", "#B4B4B4", "#EDEDED"
ISING, HAAR = GREY_DARK, "#A3A3A3"           # standard reservoirs
GRID = "#E4E4E4"


def mix(c1, c2, t):
    a, b = np.array(to_rgb(c1)), np.array(to_rgb(c2))
    return to_hex((1 - t) * a + t * b)


def blues(m):
    """m shades of the blue ramp, light to dark (for parameter families of the construction)."""
    stops = ["#8DB8F0", BLUE, "#14347A"]
    out = []
    for i in range(m):
        t = i / max(m - 1, 1)
        out.append(mix(stops[0], stops[1], 2 * t) if t <= 0.5 else mix(stops[1], stops[2], 2 * t - 1))
    return out


def darker(c, f=0.7):
    r, g, b = to_rgb(c)
    return (r * f, g * f, b * f)


# ----------------------------------------------------------------------------------------------- rcParams
def setup():
    plt.rcParams.update({
        "text.usetex": True, "text.latex.preamble": PREAMBLE, "font.family": "sans-serif",
        "font.size": FS, "axes.labelsize": FS, "axes.titlesize": FS,
        "xtick.labelsize": FS, "ytick.labelsize": FS, "legend.fontsize": FS, "legend.title_fontsize": FS,
        "axes.linewidth": 0.8, "axes.edgecolor": INK, "axes.labelcolor": INK,
        "xtick.color": INK, "ytick.color": INK,
        "xtick.major.width": 0.8, "ytick.major.width": 0.8, "xtick.minor.width": 0.6, "ytick.minor.width": 0.6,
        "xtick.major.size": 3.0, "ytick.major.size": 3.0, "xtick.minor.size": 1.7, "ytick.minor.size": 1.7,
        "xtick.direction": "out", "ytick.direction": "out", "xtick.major.pad": 2.2, "ytick.major.pad": 2.2,
        "axes.grid": True, "grid.color": GRID, "grid.linewidth": 0.55, "axes.axisbelow": True,
        "axes.labelpad": 2.5, "axes.titlepad": 4.0,
        "legend.frameon": True, "legend.fancybox": True, "legend.edgecolor": INK, "legend.framealpha": 1.0,
        "legend.borderpad": 0.4, "legend.handletextpad": 0.5, "legend.borderaxespad": 0.5,
        "legend.handlelength": 1.5, "legend.labelspacing": 0.28, "legend.columnspacing": 1.0,
        "lines.linewidth": 1.3, "lines.markersize": 4.5, "lines.markeredgewidth": 0.7,
        "errorbar.capsize": 1.6,
        "pdf.fonttype": 42, "savefig.dpi": 300,
    })


# ----------------------------------------------------------------------------------------------- layout
def figure(width, height):
    """A figure of exactly the printed size (inches)."""
    return plt.figure(figsize=(width, height))


def add_axes(fig, left, bottom, width, height):
    """Axes placed in absolute inches, so that margins are identical across figures."""
    W, H = fig.get_size_inches()
    return fig.add_axes([left / W, bottom / H, width / W, height / H])


def row(fig, lefts, widths, bottom=0.40, top=0.20):
    """A row of axes with common bottom and top margins (inches)."""
    W, H = fig.get_size_inches()
    h = H - bottom - top
    return [add_axes(fig, l, bottom, w, h) for l, w in zip(lefts, widths)]


def even_row(fig, n, left=0.47, right=0.06, gap=0.62, bottom=0.40, top=0.20):
    """n axes of equal width; `left` and `gap` leave room for y tick labels and y labels."""
    W, _ = fig.get_size_inches()
    w = (W - left - right - (n - 1) * gap) / n
    return row(fig, [left + i * (w + gap) for i in range(n)], [w] * n, bottom, top)


# ----------------------------------------------------------------------------------------------- text helpers
def panel(ax, letter, title="", right=""):
    """Panel header: bold letter, regular title, optional right-aligned note (all 8 pt)."""
    ax.set_title(r"\textbf{%s}\enspace %s" % (letter, title), loc="left", fontsize=FS, pad=4)
    if right:
        ax.set_title(right, loc="right", fontsize=FS, pad=4)


def xlabel(ax, words, sym=""):
    ax.set_xlabel(r"\textbf{%s}" % words + (r"\quad $%s$" % sym if sym else ""))


def ylabel(ax, words, sym=""):
    ax.set_ylabel(r"\textbf{%s}" % words + (r"\quad $%s$" % sym if sym else ""))


def legend(ax, **kw):
    kw.setdefault("shadow", {"ox": 1.2, "oy": -1.2, "color": "#B5B5B5", "alpha": 1.0})
    kw.setdefault("fontsize", FS)
    leg = ax.legend(**kw)
    leg.get_frame().set_linewidth(0.8)
    return leg


def label(ax, x, y, s, color=INK, bold=False, **kw):
    kw.setdefault("fontsize", FS)
    if bold:  # matplotlib typesets each line separately, so bold each line on its own
        s = "\n".join(r"\textbf{%s}" % line for line in s.split("\n"))
    return ax.text(x, y, s, color=color, **kw)


def save(fig, name):
    fig.savefig(name)  # no tight bbox: the printed size is the figure size
    plt.close(fig)


==> anc/reproducibility/sim/campaign.py <==
"""Numerical campaign of the Letter and the Supplemental Material (Sec. VII): memory depth W(eps) of standard
reservoirs (all-to-all transverse-field Ising, Haar random) with k reinitialized input qubits under depolarizing
noise of strength q, eps = 0.01.

Usage:  python3 campaign.py main  [ising|haar]   n = 3..9 for k = 1, 2 and n = 8 for k = 3, 4; q = 0.9
        python3 campaign.py cold  [ising|haar]   n = 8, k = 2..4, additional input qubits reinitialized in |0>
        python3 campaign.py noise [ising|haar]   n = 6, k = 1, q = 0.95 ... 1 (weak-noise and noiseless limit)
        python3 campaign.py tau                  Ising, n = 6, k = 1, q = 0.9, evolution time J*dt = 0.3..30
Reservoir unitaries are drawn from a random stream that depends only on (model, n, k), so all modes use the same
six reservoirs for given n and k: the cold runs, the noise scan, and the evolution-time scan (same couplings)
differ from the main runs only in the parameter that is varied. Results are written to
results_<mode>[_<model>].json; merge.py combines them into results_main/cold/noise/tau.json."""
import json, sys, time
import numpy as np
from qrc_sim import ising_unitary, haar_unitary, memory_depth, fn_state, cold_state

EPS = 1e-2
SEED = 2026
MODEL_ID = {"ising": 1, "haar": 2}


def streams(model, n, k):
    """Random streams for the reservoir unitaries and for the inputs of reservoirs (model, n, k)."""
    return (np.random.default_rng([SEED, MODEL_ID[model], n, k, 0]),
            np.random.default_rng([SEED, MODEL_ID[model], n, k, 1]))


def run_config(model, n, k, q, n_real=6, l_max=300, encode=fn_state, tau=10.0):
    rngU, rngI = streams(model, n, k)
    entry = dict(model=model, n=n, k=k, q=q, tau=tau, encoding="cold" if encode is cold_state else "input",
                 W=[], parts=[], curves=[], washout=[])
    for rep in range(n_real):
        U = ising_unitary(n, rngU, tau=tau) if model == "ising" else haar_unitary(n, rngU)
        r = memory_depth(U, n, k, q, rngI, encode=encode, eps=EPS, l_max=l_max)
        entry["W"].append(r["W"]); entry["parts"].append(r["parts"])
        entry["curves"].append(r["curve"]); entry["washout"].append(r["washout"])
    return entry


def configs(mode, model):
    if mode == "main":
        return ([dict(model=model, n=n, k=k, q=0.9) for k in (1, 2) for n in range(k + 2, 10)]
                + [dict(model=model, n=8, k=k, q=0.9) for k in (3, 4)])
    if mode == "cold":
        return [dict(model=model, n=8, k=k, q=0.9, encode=cold_state) for k in (2, 3, 4)]
    if mode == "noise":
        return [dict(model=model, n=6, k=1, q=q, l_max=6000) for q in (0.95, 0.98, 0.99, 0.995, 0.999, 1.0)]
    if mode == "tau":
        return [dict(model="ising", n=6, k=1, q=0.9, tau=tau, l_max=400) for tau in (0.3, 1.0, 3.0, 10.0, 30.0)]
    raise ValueError(mode)


def main():
    mode = sys.argv[1]
    models = ["ising"] if mode == "tau" else ([sys.argv[2]] if len(sys.argv) > 2 else ["ising", "haar"])
    tag = mode if mode == "tau" or len(models) > 1 else f"{mode}_{models[0]}"
    out, t0 = [], time.time()
    for model in models:
        for c in configs(mode, model):
            e = run_config(**c)
            out.append(e)
            res = max(w["residual"] for w in e["washout"])
            steps = max(max(w["steps"]) for w in e["washout"])
            print(f"[{tag}] {e['model']} n={e['n']} k={e['k']} q={e['q']} tau={e['tau']} {e['encoding']}: W={e['W']}  "
                  f"(washout <= {steps} steps, residual {res:.1e}; {time.time() - t0:.0f}s)", flush=True)
            json.dump(out, open(f"results_{tag}.json", "w"))


if __name__ == "__main__":
    main()


==> anc/reproducibility/sim/exact_numbers.json <==
{"const_curve": [{"q": 0.02, "theta": 0.0007996801279488206, "alpha": 0.00020004001066984567, "alpha_bits": 0.0002885967313727617, "beta": 0.020424496329143903, "log2A": 1.1020408163265307, "pstar": 0.00040016006402561027, "beta_closed": 0.0204244963291439}, {"q": 0.024874371859296484, "theta": 0.0012367035597845102, "alpha": 0.0003094629352510364, "alpha_bits": 0.00044646064202561256, "beta": 0.025540475458396994, "log2A": 1.127544447307395, "pstar": 0.0006191174446399661, "beta_closed": 0.02554047545839699}, {"q": 0.029748743718592964, "theta": 0.0017684104840486816, "alpha": 0.0004426897928455488, "alpha_bits": 0.0006386663687904358, "beta": 0.030715183013956773, "log2A": 1.1533043298114771, "pstar": 0.0008857716498964908, "beta_closed": 0.030715183013956773}, {"q": 0.03462311557788945, "theta": 0.0023946496541035695, "alpha": 0.0005997396099902546, "alpha_bits": 0.0008652413611576213, "beta": 0.035950959037042554, "log2A": 1.179324345427099, "pstar": 0.0012001988828915563, "beta_closed": 0.03595095903704255}, {"q": 0.03949748743718593, "theta": 0.003115243088005864, "alpha": 0.0007806348306467929, "alpha_bits": 0.0011262179989193239, "beta": 0.04125019529295371, "log2A": 1.2056084545359425, "pstar": 0.001562489077301079, "beta_closed": 0.04125019529295372}, {"q": 0.044371859296482415, "theta": 0.003929986194777356, "alpha": 0.000985401326909174, "alpha_bits": 0.0014216336076172695, "beta": 0.04661533729655104, "log2A": 1.2321606983225535, "pstar": 0.001972745961784293, "beta_closed": 0.046615337296551033}, {"q": 0.04924623115577889, "theta": 0.004838647919341088, "alpha": 0.0012140684113616188, "alpha_bits": 0.0017515304763713495, "beta": 0.05204888640504096, "log2A": 1.258985200845666, "pstar": 0.0024310871343750247, "beta_closed": 0.05204888640504096}, {"q": 0.054120603015075375, "theta": 0.005840970905931803, "alpha": 0.0014666688510999474, "alpha_bits": 0.0021159558781082078, "beta": 0.05755340198122257, "log2A": 1.2860861711735643, "pstar": 0.002937644146960277, "beta_closed": 0.05755340198122256}, {"q": 0.05899497487437186, "theta": 0.006936671679765409, "alpha": 0.0017432388834300774, "alpha_bits": 0.0025149620922093863, "beta": 0.06313150363049799, "log2A": 1.3134679055858167, "pstar": 0.0034925625999596525, "beta_closed": 0.06313150363049798}, {"q": 0.06386934673366834, "theta": 0.008125440846728919, "alpha": 0.002043818233259531, "alpha_bits": 0.002948606429601968, "beta": 0.0687858735150959, "log2A": 1.341134789843792, "pstar": 0.004096002247333234, "beta_closed": 0.06878587351509588}, {"q": 0.06874371859296483, "theta": 0.009406943310829209, "alpha": 0.0023684501321997106, "alpha_bits": 0.0034169512603173325, "beta": 0.0745192587491148, "log2A": 1.3690913015324842, "pstar": 0.004748137112059795, "beta_closed": 0.0745192587491148}, {"q": 0.07361809045226131, "theta": 0.010780818509116618, "alpha": 0.00271718133939865, "alpha_bits": 0.003920064043546464, "beta": 0.0803344738781594, "log2A": 1.3973420124762679, "pstar": 0.005449155612241822, "beta_closed": 0.08033447387815941}, {"q": 0.07849246231155779, "theta": 0.012246680663777598, "alpha": 0.0030900621641243744, "alpha_bits": 0.004458017360220853, "beta": 0.0862344034475177, "log2A": 1.425891591231323, "pstar": 0.006199260698008821, "beta_closed": 0.08623440344751772}, {"q": 0.08336683417085428, "theta": 0.013804119051069428, "alpha": 0.003487146490122908, "alpha_bits": 0.005030888948153674, "beta": 0.09222200466301343, "log2A": 1.4547448056575845, "pstar": 0.006998669999405658, "beta_closed": 0.09222200466301343}, {"q": 0.08824120603015076, "theta": 0.015452698286749503, "alpha": 0.003908491801775927, "alpha_bits": 0.005638761739777299, "beta": 0.09830031014886273, "log2A": 1.483906525573192, "pstar": 0.007847615985468468, "beta_closed": 0.09830031014886273}, {"q": 0.09311557788944724, "theta": 0.01719195862763197, "alpha": 0.004354159212083527, "alpha_bits": 0.006281723902513901, "beta": 0.10447243080707173, "log2A": 1.513381725494542, "pstar": 0.008746346134706814, "beta_closed": 0.10447243080707173}, {"q": 0.09798994974874373, "theta": 0.01902141628888542, "alpha": 0.004824213492503192, "alpha_bits": 0.006959868881823981, "beta": 0.11074155878313022, "log2A": 1.5431754874651813, "pstar": 0.00969512311722749, "beta_closed": 0.11074155878313023}, {"q": 0.10286432160804021, "theta": 0.020940563776667098, "alpha": 0.005318723104673575, "alpha_bits": 0.007673295446974118, "beta": 0.11711097054298736, "log2A": 1.5732930039769228, "pstar": 0.010694224988752547, "beta_closed": 0.11711097054298736}, {"q": 0.1077386934673367, "theta": 0.022948870235671725, "alpha": 0.005837760234057847, "alpha_bits": 0.00842210773957405, "beta": 0.12358403006654013, "log2A": 1.6037395809867085, "pstar": 0.011743945396801885, "beta_closed": 0.12358403006654015}, {"q": 0.11261306532663318, "theta": 0.025045781811156406, "alpha": 0.006381400825540529, "alpha_bits": 0.009206415324932058, "beta": 0.13016419216312325, "log2A": 1.6345206410329012, "pstar": 0.012844593799329132, "beta_closed": 0.13016419216312325}, {"q": 0.11748743718592966, "theta": 0.02723072202498737, "alpha": 0.0069497246210160945, "alpha_bits": 0.010026333246283851, "beta": 0.13685500591476202, "log2A": 1.665641726454846, "pstar": 0.013996495696118622, "beta_closed": 0.13685500591476205}, {"q": 0.12236180904522614, "theta": 0.029503092165239667, "alpha": 0.007542815199008087, "alpha_bits": 0.010881982081950868, "beta": 0.1436601182532396, "log2A": 1.6971085027197252, "pstar": 0.015199992873270932, "beta_closed": 0.14366011825323957}, {"q": 0.12723618090452263, "theta": 0.03186227168886684, "alpha": 0.008160760016361564, "alpha_bits": 0.011773488005489765, "beta": 0.15058327767733404, "log2A": 1.7289267618608934, "pstar": 0.01645544366112503, "beta_closed": 0.15058327767733404}, {"q": 0.1321105527638191, "theta": 0.03430761863694485, "alpha": 0.008803650452052733, "alpha_bits": 0.01270098284889636, "beta": 0.1576283381169056, "log2A": 1.761102426032077, "pstar": 0.017763223205986334, "beta_closed": 0.15762833811690558}, {"q": 0.13698492462311557, "theta": 0.03683847006198248, "alpha": 0.0094715818531627, "alpha_bits": 0.013664604168931725, "beta": 0.16479926295085573, "log2A": 1.7936415511820194, "pstar": 0.019123723756052192, "beta_closed": 0.16479926295085573}, {"q": 0.14185929648241205, "theta": 0.03945414246677953, "alpha": 0.010164653583065382, "alpha_bits": 0.01466449531664266, "beta": 0.1721001291863422, "log2A": 1.8265503308543654, "pstar": 0.020537354961949333, "beta_closed": 0.17210012918634218}, {"q": 0.14673366834170853, "theta": 0.04215393225430394, "alpha": 0.010882969071881297, "alpha_bits": 0.015700805510151114, "beta": 0.1795351318070177, "log2A": 1.8598351001177855, "pstar": 0.022004544192321944, "beta_closed": 0.17953513180701766}, {"q": 0.15160804020100502, "theta": 0.04493711618805026, "alpha": 0.011626635869252248, "alpha_bits": 0.01677368991079196, "beta": 0.1871085882984667, "log2A": 1.8935023396315822, "pstar": 0.02352573686493418, "beta_closed": 0.18710858829846672}, {"q": 0.1564824120603015, "theta": 0.04780295186233367, "alpha": 0.012395765699495404, "alpha_bits": 0.017883309702683533, "beta": 0.19482494335944495, "log2A": 1.9275586798522577, "pstar": 0.025101396793777098, "beta_closed": 0.194824943359445}, {"q": 0.16135678391959798, "theta": 0.05075067818196659, "alpha": 0.013190474519196844, "alpha_bits": 0.01902983217581752, "beta": 0.20268877380798267, "log2A": 1.9620109053867816, "pstar": 0.026732006552697467, "beta_closed": 0.2026887738079827}, {"q": 0.16623115577889447, "theta": 0.05377951585075956, "alpha": 0.014010882577309498, "alpha_bits": 0.02021343081276199, "beta": 0.210704793691895, "log2A": 1.9968659594985534, "pstar": 0.02841806785609458, "beta_closed": 0.21070479369189496}, {"q": 0.17110552763819095, "theta": 0.056888667868282214, "alpha": 0.014857114477822208, "alpha_bits": 0.02143428537907372, "beta": 0.21887785961375866, "log2A": 2.0321309487723553, "pstar": 0.030160101957261272, "beta_closed": 0.2188778596137587}, {"q": 0.17597989949748744, "theta": 0.06007732003431695, "alpha": 0.015729299245070633, "alpha_bits": 0.022692582017521917, "beta": 0.22721297628095488, "log2A": 2.0678131479448716, "pstar": 0.031958650064976835, "beta_closed": 0.2272129762809549}, {"q": 0.18085427135678392, "theta": 0.06334464146043445, "alpha": 0.01662757039176478, "alpha_bits": 0.02398851334623121, "beta": 0.23571530229195678, "log2A": 2.1039200049076743, "pstar": 0.033814273778992474, "beta_closed": 0.2357153022919568}, {"q": 0.1857286432160804, "theta": 0.06668978508811825, "alpha": 0.01755206598981025, "alpha_bits": 0.025322278560855085, "beta": 0.24439015617065327, "log2A": 2.1404591458899036, "pstar": 0.035727555545084624, "beta_closed": 0.24439015617065327}, {"q": 0.19060301507537689, "theta": 0.07011188821286492, "alpha": 0.01850292874400572, "alpha_bits": 0.02669408354089891, "beta": 0.2532430226611488, "log2A": 2.1774383808282116, "pstar": 0.03769909913038792, "beta_closed": 0.2532430226611487}, {"q": 0.19547738693467337, "theta": 0.07361007301368554, "alpha": 0.019480306068701915, "alpha_bits": 0.02810414096031543, "beta": 0.26227955929617197, "log2A": 2.2148657089319173, "pstar": 0.03972953011975754, "beta_closed": 0.262279559296172}, {"q": 0.20035175879396985, "theta": 0.07718344708743607, "alpha": 0.02048435016751196, "alpha_bits": 0.029552670402502514, "beta": 0.2715056032529583, "log2A": 2.252749324451706, "pstar": 0.04181949643395112, "beta_closed": 0.27150560325295836}, {"q": 0.20522613065326634, "theta": 0.08083110398740498, "alpha": 0.021515218116167856, "alpha_bits": 0.03103989847983975, "beta": 0.28092717851125054, "log2A": 2.291097622660597, "pstar": 0.04396966887046262, "beta_closed": 0.28092717851125054}, {"q": 0.21010050251256282, "theta": 0.08455212376559003, "alpha": 0.022573071948621504, "alpha_bits": 0.03256605895790601, "beta": 0.290550503328892, "log2A": 2.329919206056365, "pstar": 0.046180741667884745, "beta_closed": 0.29055050332889193}, {"q": 0.2149748743718593, "theta": 0.08834557351809902, "alpha": 0.02365807874649382, "alpha_bits": 0.03413139288452722, "beta": 0.30038199805136706, "log2A": 2.369222890795033, "pstar": 0.04845343309472371, "beta_closed": 0.30038199805136706}, {"q": 0.2198492462311558, "theta": 0.09221050793311465, "alpha": 0.024770410731981166, "alpha_bits": 0.035736148723811985, "beta": 0.31042829327258264, "log2A": 2.4090177133655395, "pstar": 0.05078848606363943, "beta_closed": 0.3104282932725826}, {"q": 0.22472361809045227, "theta": 0.0961459698408676, "alpha": 0.02591024536433205, "alpha_bits": 0.0373805824953381, "beta": 0.3206962383651791, "log2A": 2.4493129375162046, "pstar": 0.05318666877213578, "beta_closed": 0.3206962383651791}, {"q": 0.22959798994974875, "theta": 0.10015099076506957, "alpha": 0.02707776544001435, "alpha_bits": 0.03906495791866327, "beta": 0.33119291039972604, "log2A": 2.490118061444133, "pstar": 0.05564877537078135, "beta_closed": 0.33119291039972604}, {"q": 0.23447236180904524, "theta": 0.1042245914752637, "alpha": 0.028273159196697237, "alpha_bits": 0.040789546563339295, "beta": 0.34192562347328576, "log2A": 2.531442825259288, "pstar": 0.05817562666009803, "beta_closed": 0.34192562347328576}, {"q": 0.23934673366834172, "theta": 0.10836578253955796, "alpha": 0.029496620421179634, "alpha_bits": 0.04255462800461999, "beta": 0.3529019384690335, "log2A": 2.5732972187355485, "pstar": 0.060768070817316784, "beta_closed": 0.35290193846903345}, {"q": 0.2442211055276382, "theta": 0.11257356487721552, "alpha": 0.030748348561402135, "alpha_bits": 0.044360489985060154, "beta": 0.3641296732699099, "log2A": 2.6156914893617023, "pstar": 0.06342698415426391, "beta_closed": 0.3641296732699099}, {"q": 0.2490954773869347, "theta": 0.11684693031058505, "alpha": 0.032028548842686605, "alpha_bits": 0.04620742858221392, "beta": 0.3756169134506482, "log2A": 2.6586361507060166, "pstar": 0.06615327190770988, "beta_closed": 0.37561691345064824}, {"q": 0.25396984924623117, "theta": 0.12118486211586307, "alpha": 0.033337432388354314, "alpha_bits": 0.048095748382649885, "beta": 0.38737202347398053, "log2A": 2.702141991108717, "pstar": 0.06894786906358462, "beta_closed": 0.3873720234739804}, {"q": 0.2588442211055276, "theta": 0.1255863355721921, "alpha": 0.034675216344881, "alpha_bits": 0.05002576266251175, "beta": 0.39940365841838726, "log2A": 2.746220082717472, "pstar": 0.07181174121653984, "beta_closed": 0.3994036584183872}, {"q": 0.26371859296482414, "theta": 0.13005031850860813, "alpha": 0.03604212401175544, "alpha_bits": 0.0519977935748646, "beta": 0.4117207762664172, "log2A": 2.790881790881791, "pstar": 0.07474588546641991, "beta_closed": 0.41172077626641723}, {"q": 0.2685929648241206, "theta": 0.134575771848362, "alpha": 0.03743838497621391, "alpha_bits": 0.05401217234407569, "beta": 0.4243326507843794, "log2A": 2.83613878392305, "pstar": 0.0777513313532874, "beta_closed": 0.4243326507843794}, {"q": 0.2734673366834171, "theta": 0.13916165015015414, "alpha": 0.03886423525303574, "alpha_bits": 0.056069239467496694, "beta": 0.4372488850261148, "log2A": 2.882003043297828, "pstar": 0.08082914183274234, "beta_closed": 0.43724888502611475}, {"q": 0.2783417085427136, "theta": 0.14380690214582956, "alpha": 0.04031991742958883, "alpha_bits": 0.058169344924720284, "beta": 0.450479425495573, "log2A": 2.9284868741731076, "pstar": 0.08398041429336726, "beta_closed": 0.45047942549557296}, {"q": 0.2832160804020101, "theta": 0.1485104712740986, "alpha": 0.04180568081632793, "alpha_bits": 0.060312848394703175, "beta": 0.46403457700510004, "log2A": 2.9756029164329783, "pstar": 0.08720628161823517, "beta_closed": 0.46403457700510004}, {"q": 0.2880904522613066, "theta": 0.15327129620985835, "alpha": 0.04332178160295641, "alpha_bits": 0.06250011948105995, "beta": 0.4779250182686581, "log2A": 3.0233641561375033, "pstar": 0.09050791329252376, "beta_closed": 0.4779250182686581}, {"q": 0.29296482412060304, "theta": 0.15808831138870358, "alpha": 0.04486848302047148, "alpha_bits": 0.06473153794584487, "beta": 0.4921618182716798, "log2A": 3.07178393745558, "pstar": 0.09388651655939394, "beta_closed": 0.4921618182716798}, {"q": 0.29783919597989955, "theta": 0.1629604475262335, "alpha": 0.04644605550932767, "alpha_bits": 0.06700749395216055, "beta": 0.506756453461928, "log2A": 3.120875975094827, "pstar": 0.0973433376264145, "beta_closed": 0.506756453461928}, {"q": 0.302713567839196, "theta": 0.16788663213177, "alpha": 0.048054776893960295, "alpha_bits": 0.06932838831594207, "beta": 0.5217208258085686, "log2A": 3.1706543672528107, "pstar": 0.10087966292494163, "beta_closed": 0.5217208258085686}, {"q": 0.3075879396984925, "theta": 0.1728657900161223, "alpha": 0.04969493256392704, "alpha_bits": 0.071694632767289, "beta": 0.5370672817797284, "log2A": 3.221133609115321, "pstar": 0.10449682042500198, "beta_closed": 0.5370672817797283}, {"q": 0.312462311557789, "theta": 0.17789684379304413, "alpha": 0.051366815661935857, "alpha_bits": 0.07410665022173239, "beta": 0.5528086322920713, "log2A": 3.272328606928811, "pstar": 0.10819618100837242, "beta_closed": 0.5528086322920713}, {"q": 0.3173366834170855, "theta": 0.18297871437404772, "alpha": 0.05307072727904318, "alpha_bits": 0.07656487506184623, "beta": 0.5689581736894511, "log2A": 3.3242546926757455, "pstar": 0.11197915990270714, "beta_closed": 0.5689581736894511}, {"q": 0.32221105527638194, "theta": 0.1881103214562511, "alpha": 0.05480697665731897, "alpha_bits": 0.07906975342963125, "beta": 0.585529709811448, "log2A": 3.3769276393831555, "pstar": 0.11584721817972632, "beta_closed": 0.585529709811448}, {"q": 0.32708542713567845, "theta": 0.19329058400295346, "alpha": 0.05657588140029275, "alpha_bits": 0.0816217435301245, "beta": 0.6025375752166642, "log2A": 3.430363677096558, "pstar": 0.1198018643206596, "beta_closed": 0.6025375752166641}, {"q": 0.3319597989949749, "theta": 0.19851842071664608, "alpha": 0.05837776769150818, "alpha_bits": 0.0842213159467068, "beta": 0.6199966596299751, "log2A": 3.484579509553183, "pstar": 0.12384465585232267, "beta_closed": 0.6199966596299751}, {"q": 0.33683417085427136, "theta": 0.2037927505041846, "alpha": 0.06021297052153349, "alpha_bits": 0.0868689539686097, "beta": 0.6379224336876276, "log2A": 3.539592331590513, "pstar": 0.12797720105740865, "beta_closed": 0.6379224336876275}, {"q": 0.3417085427135679, "theta": 0.20911249293386097, "alpha": 0.06208183392379185, "alpha_bits": 0.08956515393114672, "beta": 0.6563309760590768, "log2A": 3.5954198473282446, "pstar": 0.13220116076278698, "beta_closed": 0.6563309760590766}, {"q": 0.34658291457286433, "theta": 0.21447656868413145, "alpha": 0.06398471121959495, "alpha_bits": 0.09231042556922206, "beta": 0.675239002029872, "log2A": 3.6520802891640387, "pstar": 0.1365182502098323, "beta_closed": 0.6752390020298721}, {"q": 0.35145728643216084, "theta": 0.21988389998377175, "alpha": 0.0659219652727836, "alpha_bits": 0.09510529238469936, "beta": 0.6946638936357152, "log2A": 3.7095924376259104, "pstar": 0.14093024101104798, "beta_closed": 0.6946638936357151}, {"q": 0.3563316582914573, "theta": 0.22533341104324414, "alpha": 0.06789396875440151, "alpha_bits": 0.0979502920282453, "beta": 0.7146237314440693, "log2A": 3.76797564212663, "pstar": 0.1454389631975098, "beta_closed": 0.7146237314440693}, {"q": 0.3612060301507538, "theta": 0.23082402847708108, "alpha": 0.06990110441784955, "alpha_bits": 0.10084597669629317, "beta": 0.7351373280864644, "log2A": 3.8272498426683454, "pstar": 0.15004630736193197, "beta_closed": 0.7351373280864644}, {"q": 0.36608040201005027, "theta": 0.2363546817170992, "alpha": 0.0719437653849942, "alpha_bits": 0.10379291354381019, "beta": 0.7562242636519043, "log2A": 3.887435592548554, "pstar": 0.15475422690245513, "beta_closed": 0.7562242636519042}, {"q": 0.3709547738693468, "theta": 0.24192430341627838, "alpha": 0.07402235544372762, "alpha_bits": 0.10679168511358601, "beta": 0.7779049230596481, "log2A": 3.948554082121746, "pstar": 0.15956474037257332, "beta_closed": 0.7779049230596482}, {"q": 0.37582914572864323, "theta": 0.24753182984315136, "alpha": 0.07613728935750563, "alpha_bits": 0.10984288978280143, "beta": 0.8002005355381001, "log2A": 4.010627163674423, "pstar": 0.16447993394295632, "beta_closed": 0.8002005355381001}, {"q": 0.38070351758793974, "theta": 0.2531762012665671, "alpha": 0.07828899318741836, "alpha_bits": 0.11294714222767831, "beta": 0.8231332163457066, "log2A": 4.073677377474846, "pstar": 0.16950196398128867, "beta_closed": 0.8231332163457065}, {"q": 0.3855778894472362, "theta": 0.25885636233070275, "alpha": 0.08047790462737912, "alpha_bits": 0.11610507390705482, "beta": 0.8467260108796355, "log2A": 4.1377279790627295, "pstar": 0.17463305975663387, "beta_closed": 0.8467260108796355}, {"q": 0.3904522613065327, "theta": 0.26457126242021783, "alpha": 0.0827044733530501, "alpha_bits": 0.11931733356577881, "beta": 0.8710029413287261, "log2A": 4.20280296784831, "pstar": 0.1798755262752539, "beta_closed": 0.8710029413287261}, {"q": 0.39532663316582917, "theta": 0.27031985601545144, "alpha": 0.08496916138515845, "alpha_bits": 0.1225845877588621, "beta": 0.8959890560387451, "log2A": 4.268927117094656, "pstar": 0.18523174725525743, "beta_closed": 0.8959890560387452}, {"q": 0.4002010050251257, "theta": 0.27610110303758645, "alpha": 0.08727244346789416, "alpha_bits": 0.1259075213973933, "beta": 0.9217104817705364, "log2A": 4.336126005361931, "pstar": 0.19070418824793584, "beta_closed": 0.9217104817705366}, {"q": 0.40507537688442213, "theta": 0.28191396918370776, "alpha": 0.08961480746311885, "alpha_bits": 0.12928683831726084, "beta": 0.9481944790451934, "log2A": 4.404426049497425, "pstar": 0.19629539991415715, "beta_closed": 0.9481944790451933}, {"q": 0.40994974874371864, "theta": 0.2877574262517049, "alpha": 0.09199675476115937, "alpha_bits": 0.13272326187180275, "beta": 0.975469500785115, "log2A": 4.473854539260775, "pstar": 0.2020080214647473, "beta_closed": 0.975469500785115}, {"q": 0.4148241206030151, "theta": 0.29363045245497454, "alpha": 0.09441880070900366, "alpha_bits": 0.13621753554956292, "beta": 1.003565254475742, "log2A": 4.544439673679691, "pstar": 0.20784478427438005, "beta_closed": 1.003565254475742}, {"q": 0.4196984924623116, "theta": 0.29953203272689544, "alpha": 0.09688147505676445, "alpha_bits": 0.1397704236184019, "beta": 1.0325127680900914, "log2A": 4.616210599237964, "pstar": 0.21380851567914114, "beta_closed": 1.0325127680900914}, {"q": 0.42457286432160807, "theta": 0.3054611590150589, "alpha": 0.09938532242332827, "alpha_bits": 0.1433827117972864, "beta": 1.0623444600370033, "log2A": 4.689197450004366, "pstar": 0.21990214296861896, "beta_closed": 1.062344460037003}, {"q": 0.4294472361809046, "theta": 0.3114168305652512, "alpha": 0.10193090278216137, "alpha_bits": 0.14705520795715926, "beta": 1.093094213414461, "log2A": 4.7634313898185665, "pstar": 0.22612869758412063, "beta_closed": 1.0930942134144612}, {"q": 0.43432160804020103, "theta": 0.3173980541951934, "alpha": 0.1045187919683033, "alpha_bits": 0.1507887428523764, "beta": 1.1247974548715527, "log2A": 4.83894465665808, "pstar": 0.23249131953540822, "beta_closed": 1.1247974548715527}, {"q": 0.43919597989949755, "theta": 0.32340384455805876, "alpha": 0.10714958220764187, "alpha_bits": 0.15458417088428925, "beta": 1.15749123840684, "log2A": 4.915770609318997, "pstar": 0.23899326204921817, "beta_closed": 1.1574912384068403}, {"q": 0.444070351758794, "theta": 0.3294332243957953, "alpha": 0.10982388266962763, "alpha_bits": 0.15844237089864316, "beta": 1.191214334457232, "log2A": 4.993943776552474, "pstar": 0.24563789646375198, "beta_closed": 1.1912143344572317}, {"q": 0.4489447236180905, "theta": 0.33548522478229437, "alpha": 0.11254232004466241, "alpha_bits": 0.16236424701857305, "beta": 1.226007324660164, "log2A": 5.073499908809048, "pstar": 0.2524287173843382, "beta_closed": 1.2260073246601642}, {"q": 0.45381909547738697, "theta": 0.34155888535645434, "alpha": 0.11530553914746752, "alpha_bits": 0.16635072951507962, "beta": 1.2619127027031949, "log2A": 5.154476032753704, "pstar": 0.2593693481165442, "beta_closed": 1.2619127027031949}, {"q": 0.4586934673366835, "theta": 0.3476532545451991, "alpha": 0.11811420354782529, "alpha_bits": 0.17040277571699716, "beta": 1.2989749817092915, "log2A": 5.236910508726329, "pstar": 0.2664635463941982, "beta_closed": 1.2989749817092915}, {"q": 0.46356783919597994, "theta": 0.3537673897765198, "alpha": 0.12096899623017027, "alpha_bits": 0.17452137096258236, "beta": 1.3372408086433956, "log2A": 5.320843091334894, "pstar": 0.2737152104210432, "beta_closed": 1.3372408086433956}, {"q": 0.46844221105527645, "theta": 0.359900357682618, "alpha": 0.1238706202836063, "alpha_bits": 0.17870752959499867, "beta": 1.376759086266666, "log2A": 5.406314993382492, "pstar": 0.2811283852461269, "beta_closed": 1.3767590862666659}, {"q": 0.4733165829145729, "theta": 0.3660512342932364, "alpha": 0.1268197996240224, "alpha_bits": 0.18296229600410915, "beta": 1.417581103209397, "log2A": 5.493368953344147, "pstar": 0.2887072694945157, "beta_closed": 1.417581103209397}, {"q": 0.4781909547738694, "theta": 0.37221910521927043, "alpha": 0.1298172797500942, "alpha_bits": 0.18728674571715614, "beta": 1.4597606727824972, "log2A": 5.582049306625579, "pstar": 0.29645622247653663, "beta_closed": 1.4597606727824968}, {"q": 0.48306532663316587, "theta": 0.37840306582676436, "alpha": 0.13286382853507145, "alpha_bits": 0.19168198654106913, "beta": 1.5033542812009213, "log2A": 5.672402060853506, "pstar": 0.3043797717005032, "beta_closed": 1.5033542812009213}, {"q": 0.4879396984924623, "theta": 0.3846022214013997, "alpha": 0.13596023705638, "alpha_bits": 0.1961491597593273, "beta": 1.548421245951173, "log2A": 5.764474975466143, "pstar": 0.31248262081578015, "beta_closed": 1.5484212459511726}, {"q": 0.49281407035175884, "theta": 0.39081568730359373, "alpha": 0.1391073204652035, "alpha_bits": 0.20068944138650088, "beta": 1.595023885099415, "log2A": 5.8583176458931945, "pstar": 0.3207696580151113, "beta_closed": 1.5950238850994152}, {"q": 0.4976884422110553, "theta": 0.3970425891143288, "alpha": 0.14230591889835323, "alpha_bits": 0.20530404348380124, "beta": 1.6432276984075067, "log2A": 5.953981592637054, "pstar": 0.32924596492737485, "beta_closed": 1.643227698407507}, {"q": 0.5025628140703517, "theta": 0.40328206277184436, "alpha": 0.14555689843489714, "alpha_bits": 0.20999421553920464, "beta": 1.6931015612021127, "log2A": 6.051520355591474, "pstar": 0.33791682603438233, "beta_closed": 1.6931015612021125}, {"q": 0.5074371859296483, "theta": 0.409533254699323, "alpha": 0.14886115210018494, "alpha_bits": 0.21476124591595452, "beta": 1.7447179320276314, "log2A": 6.150989593960417, "pstar": 0.34678773864799173, "beta_closed": 1.744717932027631}, {"q": 0.5123115577889448, "theta": 0.41579532192371405, "alpha": 0.1522196009200929, "alpha_bits": 0.21960646337351514, "beta": 1.798153075208041, "log2A": 6.252447192168986, "pstar": 0.3558644234867109, "beta_closed": 1.798153075208041}, {"q": 0.5171859296482412, "theta": 0.42206743218583653, "alpha": 0.1556331950285083, "alpha_bits": 0.2245312386653338, "beta": 1.8534872995467075, "log2A": 6.355953372189841, "pstar": 0.3651528358941299, "beta_closed": 1.8534872995467075}, {"q": 0.5220603015075377, "theta": 0.4283487640419151, "alpha": 0.159102914831292, "alpha_bits": 0.22953698621808408, "beta": 1.910805214507958, "log2A": 6.4615708127431395, "pstar": 0.37465917774497987, "beta_closed": 1.9108052145079584}, {"q": 0.5269346733668342, "theta": 0.434638506956698, "alpha": 0.16262977223018413, "alpha_bits": 0.2346251658973883, "beta": 1.970196005350922, "log2A": 6.569364775865733, "pstar": 0.3843899100883833, "beta_closed": 1.9701960053509218}, {"q": 0.5318090452261307, "theta": 0.4409358613883204, "alpha": 0.1662148119103758, "alpha_bits": 0.23979728486539098, "beta": 2.0317537288262986, "log2A": 6.679403241386714, "pstar": 0.3943517665820005, "beta_closed": 2.031753728826299}, {"q": 0.5366834170854272, "theta": 0.447240038865071, "alpha": 0.16985911269573742, "alpha_bits": 0.24505489953593995, "beta": 2.0955776312017544, "log2A": 6.791757049891542, "pstar": 0.4045517677752889, "beta_closed": 2.0955776312017544}, {"q": 0.5415577889447236, "theta": 0.4535502620542279, "alpha": 0.17356378897599284, "alpha_bits": 0.2503996176335634, "beta": 2.16177249055344, "log2A": 6.906500054806533, "pstar": 0.41499723630504937, "beta_closed": 2.16177249055344}, {"q": 0.5464321608040201, "theta": 0.45986576482313185, "alpha": 0.17732999221044884, "alpha_bits": 0.2558331003628931, "beta": 2.2304489854516825, "log2A": 7.02370928428983, "pstar": 0.4256958130718634, "beta_closed": 2.230448985451683}, {"q": 0.5513065326633166, "theta": 0.4661857922926664, "alpha": 0.18115891251323635, "alpha_bits": 0.26135706469568365, "beta": 2.301724092380371, "log2A": 7.143465113674545, "pstar": 0.43665547447198627, "beta_closed": 2.3017240923803706}, {"q": 0.5561809045226132, "theta": 0.4725096008833177, "alpha": 0.18505178032540356, "alpha_bits": 0.26697328578313356, "beta": 2.375721514464699, "log2A": 7.265851449275364, "pstar": 0.4478845507658211, "beta_closed": 2.3757215144646993}, {"q": 0.5610552763819096, "theta": 0.47883645835398986, "alpha": 0.18900986817960821, "alpha_bits": 0.2726835995017975, "beta": 2.4525721443434465, "log2A": 7.390955924441901, "pstar": 0.4593917456712945, "beta_closed": 2.4525721443434465}, {"q": 0.5659296482412061, "theta": 0.4851656438337498, "alpha": 0.1930344925636106, "alpha_bits": 0.27848990514203853, "beta": 2.532414564313348, "log2A": 7.5188701088214875, "pstar": 0.4711861572784006, "beta_closed": 2.5324145643133478}, {"q": 0.5708040201005026, "theta": 0.49149644784668, "alpha": 0.19712701588925594, "alpha_bits": 0.2843941682486694, "beta": 2.615395587198003, "log2A": 7.649689731881514, "pstar": 0.4832773003899173, "beta_closed": 2.615395587198003}, {"q": 0.5756783919597991, "theta": 0.4978281723300201, "alpha": 0.20128884857417187, "alpha_bits": 0.29039842362420726, "beta": 2.701670841756588, "log2A": 7.783514921837994, "pstar": 0.49567513040296, "beta_closed": 2.701670841756588}, {"q": 0.5805527638190955, "theta": 0.5041601306457726, "alpha": 0.2055214512439899, "alpha_bits": 0.29650477850600715, "beta": 2.791405406853074, "log2A": 7.9204504612435604, "pstar": 0.5083900688566868, "beta_closed": 2.7914054068530736}, {"q": 0.585427135678392, "theta": 0.5104916475859573, "alpha": 0.20982633706354092, "alpha_bits": 0.3027154159294666, "beta": 2.884774499060626, "log2A": 8.060606060606062, "pstar": 0.5214330307832687, "beta_closed": 2.8847744990606263}, {"q": 0.5903015075376885, "theta": 0.5168220593716906, "alpha": 0.21420507420616922, "alpha_bits": 0.30903259829049273, "beta": 2.981964218884385, "log2A": 8.204096651539313, "pstar": 0.5348154540122749, "beta_closed": 2.981964218884386}, {"q": 0.595175879396985, "theta": 0.523150713646274, "alpha": 0.2186592884710851, "alpha_bits": 0.31545867112154374, "beta": 3.083172361356693, "log2A": 8.351042701092357, "pstar": 0.5485493305931066, "beta_closed": 3.0831723613566937}, {"q": 0.6000502512562814, "theta": 0.5294769694624696, "alpha": 0.22319066605950683, "alpha_bits": 0.3219960670967552, "beta": 3.1886092973999935, "log2A": 8.501570549063953, "pstar": 0.5626472405161438, "beta_closed": 3.188609297399993}, {"q": 0.6049246231155779, "theta": 0.5358001972641439, "alpha": 0.22780095652127474, "alpha_bits": 0.3286473102830055, "beta": 3.298498933074235, "log2A": 8.65581277028746, "pstar": 0.5771223879311193, "beta_closed": 3.2984989330742347}, {"q": 0.6097989949748744, "theta": 0.5421197788624579, "alpha": 0.2324919758846292, "alpha_bits": 0.33541502065523104, "beta": 3.4130797546384226, "log2A": 8.813908564069544, "pstar": 0.591988640081061, "beta_closed": 3.413079754638424}, {"q": 0.614673366834171, "theta": 0.5484351074067851, "alpha": 0.23726560998296473, "alpha_bits": 0.34230191889591816, "beta": 3.532605968273239, "log2A": 8.976004173187276, "pstar": 0.6072605691922492, "beta_closed": 3.532605968273239}, {"q": 0.6195477386934674, "theta": 0.5547455873505303, "alpha": 0.24212381799360436, "alpha_bits": 0.349310831500475, "beta": 3.6573487443478734, "log2A": 9.14225333509444, "pstar": 0.6229534975852762, "beta_closed": 3.6573487443478725}, {"q": 0.6244221105527639, "theta": 0.5610506344120311, "alpha": 0.24706863620499223, "alpha_bits": 0.3564446962121417, "beta": 3.7875975772870136, "log2A": 9.312817768263315, "pstar": 0.6390835462998203, "beta_closed": 3.787597577287013}, {"q": 0.6292964824120604, "theta": 0.567349675530713, "alpha": 0.252102182030205, "alpha_bits": 0.3637065678122635, "beta": 3.9236617734228916, "log2A": 9.48786769689576, "pstar": 0.6556676875565222, "beta_closed": 3.9236617734228902}, {"q": 0.6341708542713569, "theta": 0.5736421488186743, "alpha": 0.25722665828634456, "alpha_bits": 0.3710996242941493, "beta": 4.0658720807260025, "log2A": 9.667582417582421, "pstar": 0.6727238014138386, "beta_closed": 4.0658720807260025}, {"q": 0.6390452261306533, "theta": 0.5799275035078715, "alpha": 0.2624443577612034, "alpha_bits": 0.3786271734513771, "beta": 4.2145824760232244, "log2A": 9.852150911875261, "pstar": 0.6902707370163883, "beta_closed": 4.2145824760232244}, {"q": 0.6439195979899498, "theta": 0.586205199893077, "alpha": 0.2677576680906397, "alpha_bits": 0.38629265991435896, "beta": 4.37017212726533, "log2A": 10.041772509173018, "pstar": 0.7083283788747514, "beta_closed": 4.370172127265331}, {"q": 0.6487939698492463, "theta": 0.5924747092707748, "alpha": 0.27316907697235165, "alpha_bits": 0.3940996726722273, "beta": 4.533047550633972, "log2A": 10.236657604807558, "pstar": 0.726917718665511, "beta_closed": 4.533047550633973}, {"q": 0.6536683417085427, "theta": 0.5987355138741638, "alpha": 0.27868117774426315, "alpha_bits": 0.4020519531207442, "beta": 4.70364498482437, "log2A": 10.437028438769588, "pstar": 0.7460609330953859, "beta_closed": 4.70364498482437}, {"q": 0.6585427135678392, "theta": 0.6049871068044308, "alpha": 0.28429667535852615, "alpha_bits": 0.41015340368096526, "beta": 4.882433007754468, "log2A": 10.643119941133188, "pstar": 0.7657814684353911, "beta_closed": 4.882433007754467}, {"q": 0.6634170854271357, "theta": 0.6112289919584545, "alpha": 0.29001839278526603, "alpha_bits": 0.41840809703789084, "beta": 5.0699154242938915, "log2A": 10.855180650940582, "pstar": 0.7861041324011696, "beta_closed": 5.069915424293893}, {"q": 0.6682914572864322, "theta": 0.6174606839531026, "alpha": 0.29584927788368776, "alpha_bits": 0.42682028605337724, "beta": 5.266634457446809, "log2A": 11.073473716103624, "pstar": 0.8070551941351372, "beta_closed": 5.26663445744681}, {"q": 0.6731658291457286, "theta": 0.6236817080462762, "alpha": 0.30179241078205266, "alpha_bits": 0.4353944144131923, "beta": 5.473174279844051, "log2A": 11.298277982779828, "pstar": 0.828662493136224, "beta_closed": 5.473174279844052}, {"q": 0.6780402010050252, "theta": 0.6298916000548577, "alpha": 0.3078510118124053, "alpha_bits": 0.44413512807440686, "beta": 5.690164927500197, "log2A": 11.529889183705324, "pstar": 0.8509555580854428, "beta_closed": 5.690164927500198}, {"q": 0.6829145728643217, "theta": 0.6360899062697123, "alpha": 0.31402845005082936, "alpha_bits": 0.4530472875863791, "beta": 5.918286643686392, "log2A": 11.768621236133125, "pstar": 0.8739657366321242, "beta_closed": 5.918286643686395}, {"q": 0.6877889447236182, "theta": 0.6422761833678957, "alpha": 0.320328252519521, "alpha_bits": 0.4621359813665406, "beta": 6.1582747075983715, "log2A": 12.014807661355228, "pstar": 0.8977263373386669, "beta_closed": 6.1582747075983715}, {"q": 0.6926633165829146, "theta": 0.6484499983222091, "alpha": 0.3267541141131659, "alpha_bits": 0.4714065400211309, "beta": 6.410924810425703, "log2A": 12.268803139306737, "pstar": 0.9222727851336187, "beta_closed": 6.410924810425703}, {"q": 0.6975376884422111, "theta": 0.6546109283082505, "alpha": 0.3333099083191019, "alpha_bits": 0.48086455181112336, "beta": 6.677099050650746, "log2A": 12.530985213490615, "pstar": 0.9476427917969463, "beta_closed": 6.677099050650744}, {"q": 0.7024120603015076, "theta": 0.6607585606090977, "alpha": 0.339999698808652, "alpha_bits": 0.4905158793749835, "beta": 6.9577326311596766, "log2A": 12.801756163458295, "pstar": 0.9738765432010158, "beta_closed": 6.957732631159677}, {"q": 0.7072864321608041, "theta": 0.6668924925177656, "alpha": 0.34682775198596105, "alpha_bits": 0.5003666778328134, "beta": 7.253841353318663, "log2A": 13.081545064377687, "pstar": 1.0010169052604325, "beta_closed": 7.253841353318661}, {"q": 0.7121608040201005, "theta": 0.6730123312375679, "alpha": 0.35379855059081833, "alpha_bits": 0.5104234144110766, "beta": 7.5665300178972466, "log2A": 13.370810055865922, "pstar": 1.0291096508084754, "beta_closed": 7.5665300178972466}, {"q": 0.717035175879397, "theta": 0.6791176937805198, "alpha": 0.36091680846348556, "alpha_bits": 0.5206928897437425, "beta": 7.897001860024261, "log2A": 13.67004084532055, "pstar": 1.0582037099234916, "beta_closed": 7.897001860024259}, {"q": 0.7219095477386935, "theta": 0.6852082068639045, "alpha": 0.36818748659268924, "alpha_bits": 0.5311822610246445, "beta": 8.246569165740315, "log2A": 13.979761474521146, "pstar": 1.0883514465824478, "beta_closed": 8.246569165740315}, {"q": 0.72678391959799, "theta": 0.6912835068051351, "alpha": 0.3756158105829407, "alpha_bits": 0.5418990672074968, "beta": 8.616665241778687, "log2A": 14.300533382379996, "pstar": 1.1196089649294991, "beta_closed": 8.616665241778685}, {"q": 0.7316582914572864, "theta": 0.6973432394150298, "alpha": 0.3832072896945032, "alpha_bits": 0.5528512564747602, "beta": 9.008857938708234, "log2A": 14.632958801498129, "pstar": 1.1520364489252044, "beta_closed": 9.00885793870823}, {"q": 0.736532663316583, "theta": 0.7033870598896238, "alpha": 0.3909677376290093, "alpha_bits": 0.5640472162249491, "beta": 9.42486496142429, "log2A": 14.977684531756632, "pstar": 1.1856985396993773, "beta_closed": 9.42486496142429}, {"q": 0.7414070351758795, "theta": 0.70941463270063, "alpha": 0.3989032952563431, "alpha_bits": 0.5754958058605921, "beta": 9.86657124129931, "log2A": 15.335406140691806, "pstar": 1.2206647555824257, "beta_closed": 9.866571241299306}, {"q": 0.746281407035176, "theta": 0.7154256314846651, "alpha": 0.40702045550447297, "alpha_bits": 0.5872063926966702, "beta": 10.336048692492568, "log2A": 15.706872648049126, "pstar": 1.2570099605546752, "beta_closed": 10.336048692492572}, {"q": 0.7511557788944724, "theta": 0.7214197389313519, "alpha": 0.41532609066402426, "alpha_bits": 0.5991888913527879, "beta": 10.835578732683777, "log2A": 16.092891760904685, "pstar": 1.2948148877525438, "beta_closed": 10.835578732683775}, {"q": 0.7560301507537689, "theta": 0.7273966466704006, "alpha": 0.42382748239425655, "alpha_bits": 0.6114538070426484, "beta": 11.367678017973887, "log2A": 16.49433573635428, "pstar": 1.334166725731579, "beta_closed": 11.367678017973887}, {"q": 0.7609045226130654, "theta": 0.733356055157778, "alpha": 0.432532354757616, "alpha_bits": 0.6240122832328384, "beta": 11.935127925551656, "log2A": 16.912147961328294, "pstar": 1.3751597764421726, "beta_closed": 11.935127925551656}, {"q": 0.7657788944723619, "theta": 0.7392976735610631, "alpha": 0.44144891065722136, "alpha_bits": 0.6368761542110083, "beta": 12.541008419294075, "log2A": 17.3473503540013, "pstar": 1.4178961953648415, "beta_closed": 12.541008419294071}, {"q": 0.7706532663316583, "theta": 0.7452212196440873, "alpha": 0.4505858721067575, "alpha_bits": 0.6500580031830477, "beta": 13.188737056953467, "log2A": 17.80105170902717, "pstar": 1.462486826028157, "beta_closed": 13.188737056953473}, {"q": 0.7755276381909548, "theta": 0.7511264196509561, "alpha": 0.45995252482685944, "alpha_bits": 0.6635712266120679, "beta": 13.882114048295193, "log2A": 18.274457130064924, "pstar": 1.5090521432558348, "beta_closed": 13.882114048295191}, {"q": 0.7804020100502513, "theta": 0.7570130081895395, "alpha": 0.46955876773800714, "alpha_bits": 0.6774301056215555, "beta": 14.625374458231008, "log2A": 18.76887871853548, "pstar": 1.557723322037008, "beta_closed": 14.625374458231004}, {"q": 0.7852763819095478, "theta": 0.7628807281145277, "alpha": 0.4794151680095572, "alpha_bits": 0.6916498854143374, "beta": 15.423248876255581, "log2A": 19.285747718230763, "pstar": 1.6086434519818285, "beta_closed": 15.423248876255585}, {"q": 0.7901507537688442, "theta": 0.76872933041013, "alpha": 0.4895330224305773, "alpha_bits": 0.7062468638119795, "beta": 16.281034154376023, "log2A": 19.826628352490427, "pstar": 1.6619689210339064, "beta_closed": 16.28103415437603}, {"q": 0.7950251256281408, "theta": 0.7745585740725073, "alpha": 0.4999244259941622, "alpha_bits": 0.7212384902010395, "beta": 17.204676164470634, "log2A": 20.39323363569503, "pstar": 1.7178709966144903, "beta_closed": 17.204676164470637}, {"q": 0.7998994974874373, "theta": 0.7803682259920117, "alpha": 0.5106023487371708, "alpha_bits": 0.7366434763893734, "beta": 18.200866961083538, "log2A": 20.9874434957308, "pstar": 1.7765376378638837, "beta_closed": 18.200866961083538}, {"q": 0.8047738693467337, "theta": 0.7861580608353175, "alpha": 0.5215807220572589, "alpha_bits": 0.7524819211352922, "beta": 19.277159281138537, "log2A": 21.61132561132561, "pstar": 1.8381755793700665, "beta_closed": 19.27715928113854}, {"q": 0.8096482412060302, "theta": 0.7919278609275139, "alpha": 0.5328745359454157, "alpha_bits": 0.7687754504244589, "beta": 20.442101999526933, "log2A": 22.267159450897577, "pstar": 1.9030127350486603, "beta_closed": 20.44210199952694}, {"q": 0.8145226130653267, "theta": 0.7976774161342313, "alpha": 0.5444999488334589, "alpha_bits": 0.7855473759463254, "beta": 21.705401030699704, "log2A": 22.95746410186942, "pstar": 1.9713009810695472, "beta_closed": 21.705401030699708}, {"q": 0.8193969849246232, "theta": 0.8034065237438732, "alpha": 0.5564744120728872, "alpha_bits": 0.8028228746791558, "beta": 23.078111276705744, "log2A": 23.685030606566514, "pstar": 2.043319389441935, "beta_closed": 23.078111276705744}, {"q": 0.8242713567839196, "theta": 0.809114988350018, "alpha": 0.5688168114478148, "alpha_bits": 0.820629193050035, "beta": 24.57286664573771, "log2A": 24.45295967972548, "pstar": 2.1193779997605544, "beta_closed": 24.572866645737705}, {"q": 0.8291457286432161, "theta": 0.8148026217340556, "alpha": 0.5815476285980415, "alpha_bits": 0.8389958798191313, "beta": 26.20415700216739, "log2A": 25.264705882352946, "pstar": 2.1998222365869435, "beta_closed": 26.2041570021674}, {"q": 0.8340201005025126, "theta": 0.8204692427481195, "alpha": 0.5946891258112734, "alpha_bits": 0.857955052678517, "beta": 27.988663295082603, "log2A": 26.124129579170464, "pstar": 2.2850381051894253, "beta_closed": 27.9886632950826}, {"q": 0.8388944723618091, "theta": 0.8261146771983734, "alpha": 0.6082655583655792, "alpha_bits": 0.8775417045975774, "beta": 29.94566523344455, "log2A": 27.035558328134762, "pstar": 2.3754583304906913, "beta_closed": 29.94566523344456}, {"q": 0.8437688442211055, "theta": 0.8317387577287103, "alpha": 0.6223034195027844, "alpha_bits": 0.8977940572449113, "beta": 32.097539988968684, "log2A": 28.003859761981346, "pstar": 2.4715696452177847, "beta_closed": 32.09753998896869}, {"q": 0.848643216080402, "theta": 0.837341323704915, "alpha": 0.6368317242413978, "alpha_bits": 0.9187539704438324, "beta": 34.47037587051107, "log2A": 29.034528552456848, "pstar": 2.5739214863210362, "beta_closed": 34.47037587051107}, {"q": 0.8535175879396986, "theta": 0.842922221099343, "alpha": 0.6518823396610862, "alpha_bits": 0.9404674186721439, "beta": 37.0947322294261, "log2A": 30.13379073756434, "pstar": 2.6831364276943486, "beta_closed": 37.09473222942611}, {"q": 0.8583919597989951, "theta": 0.8484813023761669, "alpha": 0.6674903710998056, "alpha_bits": 0.9629850482268234, "beta": 40.00658673915423, "log2A": 31.308729595457795, "pstar": 2.799922767560489, "beta_closed": 40.00658673915424}, {"q": 0.8632663316582915, "theta": 0.8540184263772334, "alpha": 0.6836946160210406, "alpha_bits": 0.9863628320160394, "beta": 43.24852467109759, "log2A": 32.56743844174936, "pstar": 2.9250898081976984, "beta_closed": 43.24852467109759}, {"q": 0.868140703517588, "theta": 0.8595334582085783, "alpha": 0.700538100298187, "alpha_bits": 1.0106628432539697, "beta": 46.87124335410037, "log2A": 33.91920731707319, "pstar": 3.0595665246920403, "beta_closed": 46.87124335410039}, {"q": 0.8730150753768845, "theta": 0.8650262691276418, "alpha": 0.7180687155542264, "alpha_bits": 1.03595417494759, "beta": 50.935470849004034, "log2A": 35.37475267115158, "pstar": 3.20442453334004, "beta_closed": 50.935470849004005}, {"q": 0.877889447236181, "theta": 0.8704967364312223, "alpha": 0.7363399813055224, "alpha_bits": 1.0623140394377493, "beta": 55.51443425751572, "log2A": 36.94650205761321, "pstar": 3.3609065611265874, "beta_closed": 55.51443425751567}, {"q": 0.8827638190954774, "theta": 0.8759447433442101, "alpha": 0.7554119624362715, "alpha_bits": 1.0898290920350089, "beta": 60.69706494492418, "log2A": 38.64894984997858, "pstar": 3.5304620173196346, "beta_closed": 60.697064944924165}, {"q": 0.8876381909547739, "theta": 0.8813701789091357, "alpha": 0.7753523816128369, "alpha_bits": 1.118597035894287, "beta": 66.5922028414136, "log2A": 40.49910554561719, "pstar": 3.7147918238621127, "beta_closed": 66.5922028414136}, {"q": 0.8925125628140704, "theta": 0.886772937876565, "alpha": 0.7962379785559377, "alpha_bits": 1.1487285830301042, "beta": 73.33417165476017, "log2A": 42.51706404862089, "pstar": 3.9159054436555354, "beta_closed": 73.3341716547602}, {"q": 0.8973869346733669, "theta": 0.8921529205963775, "alpha": 0.8181561849727845, "alpha_bits": 1.1803498707328697, "beta": 81.09025990036433, "log2A": 44.72673849167488, "pstar": 4.1361941627434184, "beta_closed": 81.09025990036442}, {"q": 0.9022613065326633, "theta": 0.8975100329099561, "alpha": 0.8412072074176071, "alpha_bits": 1.2136054665014355, "beta": 90.07088918036234, "log2A": 47.15681233933164, "pstar": 4.378526300635053, "beta_closed": 90.07088918036237}, {"q": 0.9071356783919599, "theta": 0.902844186043316, "alpha": 0.8655066434330707, "alpha_bits": 1.2486621423373434, "beta": 100.54363059274475, "log2A": 49.84199134199137, "pstar": 4.646372405699982, "beta_closed": 100.54363059274473}, {"q": 0.9120100502512564, "theta": 0.9081552965012014, "alpha": 0.8911888037018886, "alpha_bits": 1.2857136675964826, "beta": 112.85282578520659, "log2A": 52.82467161621936, "pstar": 4.943972063196221, "beta_closed": 112.85282578520652}, {"q": 0.9168844221105529, "theta": 0.9134432859621753, "alpha": 0.9184109819525802, "alpha_bits": 1.3249869691609508, "beta": 127.44752453394068, "log2A": 56.15719467956477, "pstar": 5.276559398748697, "beta_closed": 127.44752453394062}, {"q": 0.9217587939698493, "theta": 0.9187080811747231, "alpha": 0.9473590168100874, "alpha_bits": 1.3667501554933572, "beta": 144.9220199474975, "log2A": 59.904945407835605, "pstar": 5.6506728740733125, "beta_closed": 144.92201994749752}, {"q": 0.9266331658291458, "theta": 0.9239496138543968, "alpha": 0.9782546450615754, "alpha_bits": 1.411323125156928, "beta": 166.07590870242515, "log2A": 64.1506849315069, "pstar": 6.074588576614438, "beta_closed": 166.07590870242512}, {"q": 0.9315075376884423, "theta": 0.929167820582013, "alpha": 1.0113653866972252, "alpha_bits": 1.4590918279148357, "beta": 192.0051994290251, "log2A": 69.00073367571542, "pstar": 6.558938523541054, "beta_closed": 192.00519942902525}, {"q": 0.9363819095477388, "theta": 0.934362642702932, "alpha": 1.0470180856401712, "alpha_bits": 1.510527799874131, "beta": 224.24424099636906, "log2A": 74.59399684044249, "pstar": 7.117613209761798, "beta_closed": 224.24424099636906}, {"q": 0.9412562814070352, "theta": 0.9395340262274275, "alpha": 1.0856178590056034, "alpha_bits": 1.566215501487878, "beta": 264.9936098620041, "log2A": 81.11548331907618, "pstar": 7.769113499777985, "beta_closed": 264.99360986200435}, {"q": 0.9461306532663317, "theta": 0.9446819217321687, "alpha": 1.1276752740874456, "alpha_bits": 1.6268915256590604, "beta": 317.4989693384639, "log2A": 88.8171641791046, "pstar": 8.538636475749751, "beta_closed": 317.49896933846367}, {"q": 0.9510050251256282, "theta": 0.9498062842628237, "alpha": 1.1738464512052171, "alpha_bits": 1.6935024539188754, "beta": 386.7069039457483, "log2A": 98.05128205128224, "pstar": 9.461406376409613, "beta_closed": 386.7069039457483}, {"q": 0.9558793969849246, "theta": 0.9549070732378037, "alpha": 1.2249942526744704, "alpha_bits": 1.7672931334509403, "beta": 480.4555751733619, "log2A": 109.32574031890664, "pstar": 10.588213515987059, "beta_closed": 480.455575173362}, {"q": 0.9607537688442211, "theta": 0.9599842523531545, "alpha": 1.2822854428099582, "alpha_bits": 1.8499468493460351, "beta": 611.7629955390223, "log2A": 123.4007682458388, "pstar": 11.995080797007564, "beta_closed": 611.7629955390214}, {"q": 0.9656281407035177, "theta": 0.9650377894886081, "alpha": 1.3473526171852266, "alpha_bits": 1.9438189391418923, "beta": 803.5409329255132, "log2A": 141.46783625731024, "pstar": 13.801155238370352, "beta_closed": 803.5409329255125}, {"q": 0.9705025125628142, "theta": 0.9700676566148039, "alpha": 1.4225807990717063, "alpha_bits": 2.05235026408461, "beta": 1099.1853220730877, "log2A": 165.5059625212953, "pstar": 16.20433863348265, "beta_closed": 1099.1853220730886}, {"q": 0.9753768844221106, "theta": 0.9750738297016881, "alpha": 1.5116552059522943, "alpha_bits": 2.1808574691613596, "beta": 1589.1829520494734, "log2A": 199.06122448979602, "pstar": 19.55923870438533, "beta_closed": 1589.1829520494675}, {"q": 0.9802512562814071, "theta": 0.9800562886280968, "alpha": 1.6207208325379079, "alpha_bits": 2.338205907767872, "beta": 2488.811204189876, "log2A": 249.18066157760873, "pstar": 24.57055936962676, "beta_closed": 2488.811204189875}, {"q": 0.9851256281407036, "theta": 0.9850150170925307, "alpha": 1.7612166777580747, "alpha_bits": 2.5408985669325097, "beta": 4419.740091709928, "log2A": 332.1486486486503, "pstar": 32.86673809289251, "beta_closed": 4419.740091709919}, {"q": 0.99, "theta": 0.989950002525125, "alpha": 1.9585177736258443, "alpha_bits": 2.825543879502899, "beta": 9850.748743718585, "log2A": 495.99999999999955, "pstar": 49.25125628140696, "beta_closed": 9850.74874371857}], "const_table": [{"q": 0.5, "theta": 0.4, "alpha": 0.14384103622589045, "alpha_bits": 0.2075187496394219, "beta": 1.6666666666666667, "log2A": 6.0, "pstar": 0.3333333333333333, "beta_closed": 1.6666666666666667, "t0_100": 6, "t0_1000": 8, "kq": 13}, {"q": 0.8, "theta": 0.7804878048780489, "alpha": 0.5108256237659908, "alpha_bits": 0.7369655941662064, "beta": 18.22222222222224, "log2A": 21.000000000000007, "pstar": 1.7777777777777788, "beta_closed": 18.22222222222224, "t0_100": 19, "t0_1000": 28, "kq": 6}, {"q": 0.9, "theta": 0.8950276243093923, "alpha": 0.8303656034108255, "alpha_bits": 1.1979643381655698, "beta": 85.73684210526321, "log2A": 46.00000000000001, "pstar": 4.263157894736843, "beta_closed": 85.73684210526321, "t0_100": 42, "t0_1000": 63, "kq": 5}, {"q": 0.95, "theta": 0.9487516425755586, "alpha": 1.1639514504891677, "alpha_bits": 1.679226985456238, "beta": 370.74358974358995, "log2A": 95.99999999999991, "pstar": 9.256410256410254, "beta_closed": 370.7435897435892, "t0_100": 88, "t0_1000": 132, "kq": 5}, {"q": 0.99, "theta": 0.989950002525125, "alpha": 1.9585177736258443, "alpha_bits": 2.825543879502899, "beta": 9850.748743718585, "log2A": 495.99999999999955, "pstar": 49.25125628140696, "beta_closed": 9850.74874371857, "t0_100": 456, "t0_1000": 684, "kq": 4}], "rep_pr": {"0.8": {"r": [1, 3, 5, 7, 9, 11, 13, 15, 17, 19, 21, 23, 25, 27, 29, 31, 33, 35, 37, 39, 41], "exact": [0.1, 0.028, 0.00856, 0.002728, 0.00089092, 0.00029570608, 9.92854864e-05, 3.3624887968e-05, 1.14644359972e-05, 3.929882327128e-06, 1.353064971963376e-06, 4.675768262795325e-07, 1.6208341601860646e-07, 5.6335697082132075e-08, 1.962613179418454e-08, 6.8512030739787945e-09, 2.395946682807042e-09, 8.392276849505586e-10, 2.943760357007895e-10, 1.0339119443744938e-10, 3.635551515401701e-11], "chernoff": [0.5999999999999999, 0.2159999999999999, 0.07775999999999993, 0.027993599999999966, 0.010077695999999985, 0.0036279705599999933, 0.0013060694015999972, 0.00047018498457599876, 0.0001692665944473595, 6.09359740010494e-05, 2.1936950640377776e-05, 7.897302230535997e-06, 2.843028802992958e-06, 1.0234903690774645e-06, 3.684565328678871e-07, 1.326443518324393e-07, 4.775196665967813e-08, 1.719070799748412e-08, 6.1886548790942814e-09, 2.227915756473941e-09, 8.020496723306184e-10]}, "0.9": {"r": [1, 3, 5, 7, 9, 11, 13, 15, 17, 19, 21, 23, 25, 27, 29, 31, 33, 35, 37, 39, 41], "exact": [0.05, 0.00725, 0.001158125, 0.000193578125, 3.322220703125e-05, 5.80134505859375e-06, 1.025544931689453e-06, 1.829573378713379e-07, 3.2871422722486115e-08, 5.939339059664379e-09, 1.078097958525056e-09, 1.9644559518206044e-10, 3.591139402335669e-11, 6.583030350131965e-12, 1.2096551485732917e-12, 2.227452365536822e-13, 4.1092130872572805e-14, 7.59316108961528e-15, 1.4051569491522927e-15, 2.6037618316664007e-16, 4.8305546267797913e-17], "chernoff": [0.4358898943540673, 0.08281907992727276, 0.01573562518618182, 0.002989768785374545, 0.0005680560692211634, 0.00010793065315202101, 2.050682409888399e-05, 3.896296578787956e-06, 7.402963499697115e-07, 1.4065630649424514e-07, 2.6724698233906573e-08, 5.077692664442247e-09, 9.647616062440266e-10, 1.83304705186365e-10, 3.4827893985409345e-11, 6.617299857227773e-12, 1.2572869728732765e-12, 2.388845248459225e-13, 4.538805972072526e-14, 8.623731346937797e-15, 1.638508955918181e-15]}, "0.95": {"r": [1, 3, 5, 7, 9, 11, 13, 15, 17, 19, 21, 23, 25, 27, 29, 31, 33, 35, 37, 39, 41], "exact": [0.025, 0.00184375, 0.00015044921875, 1.28685302734375e-05, 1.1311777877807618e-06, 1.0122510716438293e-07, 9.173086334294081e-09, 8.390908769985363e-10, 7.731160473011542e-11, 7.164430075398342e-12, 6.670480230051716e-13, 6.234848881085264e-14, 5.846876084570977e-15, 5.498498914820704e-16, 5.183483957826515e-17, 4.8969209363314996e-18, 4.63487839605111e-19, 4.394163405460644e-20, 4.172149986798193e-21, 3.9666541378192283e-22, 3.7758411559563684e-23], "chernoff": [0.31224989991991997, 0.030444365242192205, 0.002968325611113741, 0.00028941174708358987, 2.821764534065002e-05, 2.7512204207133775e-06, 2.682439910195544e-07, 2.6153789124406564e-08, 2.5499944396296408e-09, 2.4862445786389006e-10, 2.4240884641729286e-11, 2.363486252568606e-12, 2.304399096254392e-13, 2.246789118848033e-14, 2.1906193908768325e-15, 2.1358539061049125e-16, 2.0824575584522904e-17, 2.030396119490984e-18, 1.9796362165037097e-19, 1.9301453110911176e-20, 1.8818916783138402e-21]}}, "rep_halflife_table": {"0.8": {"3": 3, "5": 12, "9": 126, "13": 1171, "17": 10306}, "0.9": {"3": 6, "5": 47, "9": 1790, "13": 59739, "17": 1894286}, "0.95": {"3": 13, "5": 187, "9": 26931, "13": 3423790, "17": 413034642}, "0.99": {"3": 68, "5": 4636, "9": 16034982, "13": 49052198462, "17": 141893517458303}}, "rep_depth_q09": {"3": 42.708690653565675, "5": 308.0763195109169, "7": 1940.4625209399942, "9": 11620.472482091129, "11": 67720.66905183473, "13": 387822.43771596596, "15": 2193860.5108789485, "17": 12297426.54470946, "19": 68445615.57583436}, "bounds_q05": {"k": [1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 29, 30], "upper_log10": [2.9711423177873004, 3.4728589772272693, 3.974575636667238, 4.476292296107207, 4.978008955547175, 5.479725614987144, 5.981442274427113, 6.483158933867081, 6.98487559330705, 7.486592252747018, 7.988308912186987, 8.490025571626955, 8.991742231066924, 9.493458890506894, 9.995175549946861, 10.49689220938683, 10.9986088688268, 11.500325528266767, 12.002042187706737, 12.503758847146706, 13.005475506586674, 13.507192166026643, 14.00890882546661, 14.51062548490658, 15.01234214434655, 15.514058803786517, 16.015775463226486, 16.517492122666457, 17.019208782106425, 17.520925441546392], "rep_k": [3, 5, 7, 9, 11, 13, 15, 17, 19, 21, 23, 25, 27, 29], "rep_depth": [5.643856189774724, 10.440596202736266, 16.864242324138445, 25.716988106506474, 37.988333330550645, 55.00168178247626, 78.55471480381438, 111.0978145116366, 155.97253730204653, 217.73375529551308, 302.58588517402575, 418.9738439617347, 578.3834659094601, 796.4252370824285]}, "washout": {"1": [1.0, 0.8999999999999999, 0.81, 0.7290000000000001, 0.6560999999999999, 0.59049, 0.5314410000000003, 0.47829690000000014, 0.4304672100000002, 0.38742048900000015, 0.34867844010000004, 0.31381059609000006, 0.2824295364810001, 0.2541865828329, 0.2287679245496102, 0.2058911320946491, 0.1853020188851842, 0.16677181699666566, 0.15009463529699912, 0.13508517176729912, 0.12157665459056943, 0.10941898913151249, 0.09847709021836112, 0.08862938119652505, 0.07976644307687264, 0.07178979876918531, 0.06461081889226672, 0.05814973700304013, 0.05233476330273598, 0.047101286972462436, 0.042391158275216306, 0.03815204244769452, 0.03433683820292524, 0.030903154382632497, 0.027812838944369367, 0.025031555049932458, 0.02252839954493932, 0.020275559590445275, 0.018248003631400805, 0.016423203268260772, 0.014780882941434564, 0.01330279464729131, 0.01197251518256201, 0.010775263664305923, 0.009697737297875292, 0.008727963568087749, 0.00785516721127888, 0.0070696504901510415, 0.006362685441135996, 0.005726416897022385, 0.005153775207319994, 0.004638397686588108, 0.004174557917929256, 0.0037571021261363913, 0.00338139191352288, 0.0030432527221704586, 0.002738927449953299, 0.0024650347049583188, 0.0022185312344622232, 0.0019966781110161425, 0.00179701029991447, 0.0016173092699230673, 0.0014555783429306413, 0.0013100205086375716, 0.0011790184577737672, 0.001061116611996482, 0.0009550049507969505, 0.0008595044557171971, 0.0007735540101455052, 0.0006961986091308103, 0.0006265787482179486, 0.000563920873396101, 0.0005075287860563105, 0.00045677590745080154, 0.00041109831670557706, 0.00036998848503516646, 0.0003329896365315832, 0.000299690672878522, 0.00026972160559055047, 0.00024274944503138718, 0.0002184745005286426, 0.00019662705047562845, 0.00017696434542791017, 0.0001592679108852746, 0.00014334111979660835, 0.0001290070078170391, 0.00011610630703548508, 0.00010449567633180612, 9.404610869870322e-05, 8.464149782880237e-05, 7.617734804576948e-05, 6.855961324120363e-05, 6.170365191715543e-05, 5.553328672527891e-05, 4.997995805283706e-05, 4.498196224775319e-05, 4.048376602291959e-05, 3.643538942066371e-05, 3.2791850478525175e-05, 2.9512665430692087e-05, 2.6561398887597898e-05, 2.3905258998785373e-05, 2.151473309880414e-05, 1.9363259789129117e-05, 1.7426933810210654e-05, 1.5684240429081342e-05, 1.4115816386245372e-05, 1.2704234747529242e-05, 1.1433811272859584e-05, 1.0290430145581952e-05, 9.261387130893306e-06, 8.335248417840058e-06, 7.501723576025521e-06, 6.7515512184868065e-06, 6.076396096871273e-06, 5.4687564870203875e-06, 4.921880838199e-06, 4.429692754409631e-06, 3.986723479232346e-06, 3.588051131209191e-06, 3.229246017949494e-06], "10": [1.0, 0.9999335555859372, 0.9985962201114464, 0.9928520726813398, 0.9794945836155899, 0.9567688849288646, 0.9246197030265957, 0.8842544652341999, 0.8375562138757516, 0.7866001013880639, 0.7333393063810827, 0.6794410240530994, 0.6262284754518694, 0.5746870672491536, 0.5255034699654062, 0.47911732551439684, 0.4357738291406515, 0.39557123139156214, 0.3585008827964176, 0.324479456929789, 0.2933739969826752, 0.2650208428437692, 0.23923957818484007, 0.21584305570619938, 0.19464440968937335, 0.17546180051550833, 0.1581214816203635, 0.14245964619052656, 0.12832340140426587, 0.11557113086176544, 0.10407243805647833, 0.09370781190874407, 0.08436811628455577, 0.07595397625028612, 0.06837511225186953, 0.061549657604702226, 0.0554034831946938, 0.049869545012957206, 0.04488726423629613, 0.04040194539152743, 0.03636423523342667, 0.03272962297508371, 0.029457981179055594, 0.026513145759459705, 0.02386253302171867, 0.021476791377986384, 0.01932948525004761, 0.017396808655642266, 0.015657326031270978, 0.014091737948209126, 0.012682669509836047, 0.011414479364482318, 0.010273087419798828, 0.00924581949608721, 0.008321267303156474, 0.007489162265554055, 0.0067402618530422835, 0.006066247196209127, 0.005459630880862928, 0.004913673919504971, 0.004422310993945597, 0.0039800831505543526, 0.0035820772091275334, 0.003223871218591451, 0.002901485358177853, 0.0026113377419544307, 0.002350204638144046, 0.0021151846630396206, 0.0019036665530056279, 0.0017133001574263383, 0.0015419703310202287, 0.001387773435944502, 0.001248996192971069, 0.0011240966470270827, 0.001011687035798795, 0.000910518371201418, 0.0008194665624997655, 0.000737519926966895, 0.0006637679493733245, 0.000597391165445371, 0.0005376520569273695, 0.000483886857085524, 0.00043549817564241563, 0.0003919483611875234, 0.00035275352733580363, 0.00031747817625487967, 0.0002857303598341041, 0.00025715732472878525, 0.00023144159289628782, 0.00020829743407350357, 0.00018746769100575769, 0.00016872092215347546, 0.00015184883011835958, 0.0001366639472386898, 0.00012299755261130645, 0.0001106977974202115, 9.962801772899204e-05, 8.966521599392658e-05, 8.069869442118346e-05, 7.262882499925195e-05, 6.536594251385636e-05, 5.882934827223244e-05, 5.2946413452829974e-05, 4.7651772113560325e-05, 4.288659490651203e-05, 3.859793541851405e-05, 3.473814187839096e-05, 3.1264327692074895e-05, 2.8137894924728688e-05, 2.5324105433068922e-05, 2.279169488971297e-05, 2.051252540151107e-05, 1.846127286166295e-05, 1.6615145576055323e-05, 1.4953631018778412e-05, 1.3458267916645241e-05, 1.2112441125085999e-05, 1.0901197012854933e-05, 9.811077311847982e-06, 8.829969579908514e-06, 7.946972622192741e-06], "100": [1.0, 0.9999999999999997, 0.9999999999999993, 0.9999999999999999, 0.999999999999929, 0.9999999999351684, 0.9999999909134172, 0.9999996309661113, 0.9999936950459032, 0.999942492647729, 0.9996711917788453, 0.9986809856029413, 0.9959730128625836, 0.9900628760150569, 0.9792623612301294, 0.9621124592268249, 0.9377591755865473, 0.9061263162820825, 0.8678667822468715, 0.8241655936283849, 0.7764917705761418, 0.7263733285592545, 0.6752325975652821, 0.6242886606235178, 0.574516382660179, 0.5266453619548204, 0.48118276330967386, 0.43844753696974975, 0.39860759345051067, 0.36171495908488405, 0.327736445219816, 0.29657898638606495, 0.268109742160037, 0.24217152886082427, 0.21859432664475498, 0.19720362108100759, 0.1778262684345463, 0.16029447063151983, 0.14444833715747166, 0.1301374109340934, 0.11722144929470789, 0.10557068075831195, 0.09506570235010262, 0.08559713875191298, 0.07706515137827805, 0.0693788604798038, 0.06245572476781766, 0.0562209093419873, 0.05060666269392387, 0.045551716324388675, 0.041000715334865746, 0.03690368469377191, 0.03321553332652918, 0.029895596433530767, 0.02690721527637879, 0.024217352925234664, 0.021796244007840058, 0.019617076255467894, 0.017655701538978948, 0.01589037408308783, 0.014301513605938804, 0.012871491230705658, 0.011584436139466688, 0.010426061075613752, 0.009383504941594475, 0.008445190878457805, 0.007600698349010834, 0.0068406478752892005, 0.006156597202124686, 0.005540947771320859, 0.004986860495189818, 0.004488179913915426, 0.00403936590887881, 0.003635432224050787, 0.003271891120164799, 0.002944703552551907, 0.0026502343231661115, 0.002385211711609936, 0.0021466911387839336, 0.0019320224610903107, 0.0017388205329620455, 0.0015649387114728072, 0.0014084450093122436, 0.0012676006315737332, 0.0011408406582222351, 0.001026756657870402, 0.000924081039810659, 0.0008316729706227223, 0.00074850569892489, 0.0006736551475233186, 0.0006062896462482065, 0.0005456606914505058, 0.0004910946294692187, 0.00044198517174373874, 0.0003977866583769759, 0.0003580079953154957, 0.00032220719780668534, 0.00028998647950137307, 0.0002609878326262023, 0.00023488905014699784, 0.00021140014570466038, 0.00019026013154941186, 0.00017123411869844352, 0.00015411070705081476, 0.00013869963650699313, 0.00012482967297337686, 0.00011234670576175588, 0.00010111203524797993, 9.100083176965932e-05, 8.190074862550219e-05, 7.371067378704899e-05, 6.633960642575369e-05, 5.97056457959689e-05, 5.373508122651365e-05, 4.836157311139098e-05, 4.352541580448358e-05, 3.91728742268134e-05, 3.525558680675297e-05, 3.173002812985358e-05, 2.8557025316610758e-05, 2.570132278604801e-05], "1000": [1.0, 0.9999999999999996, 0.9999999999999997, 1.0, 1.0000000000000002, 1.0000000000000004, 1.0000000000000004, 1.0, 0.9999999999999993, 1.0000000000000002, 1.0000000000000009, 1.0, 0.9999999999999996, 0.9999999999999998, 0.9999999999997696, 0.9999999999529053, 0.9999999965695707, 0.9999998901918825, 0.9999981784947274, 0.9999821632321161, 0.9998856577253228, 0.9994789404648906, 0.9981971864389436, 0.9950077449201757, 0.9884575161075402, 0.9769471717144124, 0.9591253786334524, 0.9342249434531014, 0.9022156993650021, 0.8637568634486477, 0.8200125771698515, 0.7724181028451139, 0.7224656766455032, 0.6715460210261228, 0.6208532216126472, 0.5713438871026058, 0.5237351333719308, 0.47852612111145953, 0.43603104769136225, 0.3964153179956186, 0.35972994399440206, 0.32594167457364015, 0.29495796319360534, 0.26664682242641535, 0.24085209443751399, 0.21740485532798154, 0.19613169284045875, 0.17686053323869144, 0.15942459434375944, 0.14366493603843944, 0.1294319814014171, 0.11658629706771302, 0.10499885188290767, 0.09455091754763323, 0.0851337318617403, 0.07664801223496365, 0.06900338229611222, 0.06211775592874982, 0.05591670941648489, 0.05033286241613719, 0.045305281269916835, 0.0407789130092929, 0.03670405475405307, 0.033035860666090607, 0.02973388687640481, 0.02676167364227535, 0.024086363244857203, 0.02167835168531151, 0.01951097199176628, 0.01756020684645732, 0.015804428236521312, 0.014224161889729341, 0.012801874354977271, 0.01152178070994368, 0.010369671013099591, 0.009332753757085685, 0.008399514718907184, 0.007559589737265693, 0.006803650075041008, 0.006123299145680975, 0.005510979494126242, 0.004959889026469535, 0.004463905578032435, 0.004017518996363181, 0.0036157699953271337, 0.0032541951088804087, 0.0029287771384346817, 0.0026359005475728135, 0.002372311311469703, 0.002135080777123032, 0.0019215731344730817, 0.0017294161381911474, 0.0015564747555828315, 0.0014008274485784297, 0.0012607448265982704, 0.0011346704335166032, 0.0010212034554648005, 0.0009190831575258004, 0.0008271748764758426, 0.0007444574141251709, 0.0006700116911587018, 0.0006030105354844122, 0.0005427094917369467, 0.000488438549712, 0.0004395946999501964, 0.00039563523374968647, 0.0003560717131427314, 0.00032046454384529824, 0.0002884180909347965, 0.0002595762829126003, 0.00023361865540301956, 0.0002102567904334807, 0.00018923111180463737, 0.0001703080009280599, 0.0001532772010575017, 0.0001379494811110314, 0.00012415453311558273, 0.00011173907988945678, 0.00010056517196723435, 9.050865481338225e-05, 8.145778936323491e-05], "10000": [1.0, 0.9999999999999998, 0.9999999999999989, 0.9999999999999996, 0.9999999999999999, 1.0000000000000004, 1.0000000000000024, 0.9999999999999994, 0.9999999999999999, 1.0000000000000002, 0.9999999999999996, 0.9999999999999993, 0.9999999999999998, 1.0, 1.0000000000000002, 1.0000000000000004, 1.0000000000000004, 1.0, 1.0, 0.9999999999999997, 1.0000000000000002, 0.9999999999999991, 0.9999999999999996, 1.0, 0.9999999999999987, 0.9999999999993426, 0.99999999990048, 0.9999999941065325, 0.9999998367342128, 0.9999975545574863, 0.9999777390666622, 0.9998646409763925, 0.9994065943629373, 0.9980050048870774, 0.9945933736896021, 0.9877023162294958, 0.9757452361635494, 0.9574105228928398, 0.9319848867637042, 0.8994907993776313, 0.860627571465727, 0.8165822212250832, 0.768796520949679, 0.718756759948457, 0.6678399907791943, 0.6172230808472718, 0.5678449221784208, 0.5204063081390208, 0.4753924269328017, 0.43310615810705977, 0.3937041516765106, 0.3572309305310986, 0.3236486443048706, 0.29286165756612875, 0.264736060576964, 0.23911464787873196, 0.21582808544019483, 0.19470300175316105, 0.17556767159863745, 0.1582558616720155, 0.14260930204276745, 0.12847915024185086, 0.11572673131063099, 0.1042237686735003, 0.09385226624988305, 0.0845041599015419, 0.07608082398389873, 0.06849249441732352, 0.06165765156064382, 0.055502392805119524, 0.049959815053549184, 0.044969420198564, 0.040476551671221356, 0.036431866567067525, 0.03279084537382317, 0.029513339629152827, 0.026563156706401393, 0.02390768020327784, 0.021517523971047517, 0.019366217588103536, 0.01742992098583772, 0.015687165933568427, 0.014118622151213374, 0.012706885917846791, 0.011436289168225791, 0.01029272720522818, 0.00926350329456229, 0.008337188547793256, 0.007503495632972843, 0.006753164980014331, 0.006077862267697421, 0.005470086090743654, 0.004923084807997379, 0.004430781668110017, 0.003987707394835813, 0.00358893949374602, 0.0032300476135541647, 0.002907044360648435, 0.0026163410242328617, 0.002354707723450508, 0.0021192375355176397, 0.0019073142079825565, 0.0017165830977581141, 0.0015449250144045365, 0.0013904326780183952, 0.0012513895305285476, 0.0011262506651949099, 0.0010136256626147502, 0.0009122631429785129, 0.0008210368626585785, 0.0007389332011655916, 0.0006650398991126715, 0.0005985359223649768, 0.0005386823397297865, 0.0004848141127572578, 0.0004363327065766944, 0.000392699439631563, 0.00035342949837770314, 0.0003180865505305522, 0.00028627789690952477, 0.0002576501082620358]}, "washout_time": {"m": [1, 2, 3, 4, 5, 6, 8, 11, 14, 19, 24, 32, 41, 54, 70, 92, 119, 156, 203, 265, 346, 451, 588, 767, 1000, 1304, 1701, 2219, 2894, 3775, 4924, 6422, 8377, 10926, 14251, 18588, 24245, 31623], "t": [44, 44, 48, 48, 50, 50, 52, 54, 54, 56, 57, 58, 60, 61, 62, 63, 65, 66, 67, 69, 70, 71, 72, 74, 75, 76, 77, 79, 80, 81, 82, 84, 85, 86, 87, 89, 90, 91], "upper": [44, 47, 49, 51, 52, 53, 54, 56, 57, 58, 59, 61, 62, 63, 64, 66, 67, 68, 69, 71, 72, 73, 74, 76, 77, 78, 80, 81, 82, 83, 85, 86, 87, 88, 90, 91, 92, 93], "lower": [0.0, 0.0, 1.8764846099407406, 3.2417117572056164, 4.300664202156158, 5.165891349421033, 6.5311184966859095, 8.042375959361776, 9.186837218454778, 10.636059669790123, 11.744704828381618, 13.109931975646493, 14.286065949351908, 15.593064012812452, 16.824603142365905, 18.12154694191621, 19.34275829635862, 20.62754943679519, 21.8773059046143, 23.142124348603367, 24.407821215243988, 25.665543630468648, 26.924362490360235, 28.185555318666633, 29.444416268419285, 30.704074413822184, 31.96536213745303, 33.22693687860221, 34.487290354478105, 35.74848745868928, 37.009495076021885, 38.26996910505814, 39.531163860252036, 40.79186106329444, 42.05268352633358, 43.313540735852754, 44.57442199519219, 45.835208788637004]}, "cooling": {"0.1": {"n": [10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000, 1010, 1020, 1030, 1040, 1050, 1060, 1070, 1080, 1090, 1100, 1110, 1120, 1130, 1140, 1150, 1160, 1170, 1180, 1190, 1200, 1210, 1220, 1230, 1240, 1250, 1260, 1270, 1280, 1290, 1300, 1310, 1320, 1330, 1340, 1350, 1360, 1370, 1380, 1390, 1400, 1410, 1420, 1430, 1440, 1450, 1460, 1470, 1480, 1490, 1500, 1510, 1520, 1530, 1540, 1550, 1560, 1570, 1580, 1590, 1600], "err": [0.4896962244417147, 0.3697577680857447, 0.35517605180522893, 0.35340325552165486, 0.3212789683801842, 0.304653138743151, 0.29590776834450344, 0.27587731358501716, 0.2588829260640737, 0.23461763252875759, 0.21408791263444055, 0.1972385330516993, 0.17368364046555726, 0.16549813135605215, 0.15323498026604576, 0.14133713901154793, 0.1324983690688685, 0.12559434768498667, 0.12016946476348242, 0.11588489876386932, 0.11248612775748698, 0.10978006813632227, 0.10582958425168135, 0.10582958425168135, 0.10162200611105708, 0.09529915987482333, 0.08659425678068808, 0.08602100874782972, 0.07557407204107927, 0.07320985024523224, 0.06738312482550554, 0.06386270839637159, 0.061217507187286024, 0.05696135519252794, 0.056522981455574425, 0.05179188574972822, 0.05179188574972822, 0.04787007135627138, 0.04787007135627138, 0.048191542169097074, 0.04486180281477785, 0.0443294288788085, 0.04194121713756076, 0.041378595757991826, 0.036390565174641606, 0.03434415209014305, 0.03661884704736033, 0.031906525330693714, 0.029006048146777305, 0.03367745791361429, 0.028596497300260502, 0.025175398824174598, 0.030297164490121705, 0.026115812606991404, 0.02237378890021296, 0.02298464715967574, 0.02423216950154808, 0.02029026237362159, 0.02001158523474486, 0.02001158523474486, 0.01873238257125474, 0.016355371357961827, 0.016218276752672303, 0.016218276752672303, 0.01550594175979104, 0.013354853040812345, 0.013354853040812345, 0.013594435822445971, 0.01257999934022192, 0.011276791712056798, 0.011276791712056798, 0.011734044893336322, 0.011233466132283786, 0.009800406821438755, 0.009800406821438755, 0.009669689205144525, 0.009199177431160811, 0.009139817307436033, 0.008354233576061184, 0.009315904084549569, 0.007433829193908257, 0.007449314600924993, 0.007449314600924993, 0.006510961367532276, 0.007520301185637175, 0.005959621237832798, 0.006140363771498606, 0.006140363771498606, 0.005286935770469738, 0.005286935770469738, 0.004955677020807511, 0.004754748199515241, 0.004754748199515241, 0.00444740093510761, 0.004275565963457595, 0.004252279900967729, 0.004252279900967729, 0.003468499800562448, 0.003468499800562448, 0.003855221673682992, 0.003219879771131361, 0.003219879771131361, 0.003360912220589158, 0.0026771109930471, 0.0026771109930471, 0.0028746165764247126, 0.002676139124200166, 0.002514859188216951, 0.002381074657353815, 0.0021899655002924167, 0.0021899655002924167, 0.0022640237027757287, 0.002014071145996948, 0.002048048198576493, 0.002048048198576493, 0.0017025279005971174, 0.0018537983049582971, 0.0019142457421942446, 0.0016087517068100873, 0.0014928378691519294, 0.001728287994060327, 0.001440621654971389, 0.001286028429449453, 0.001286028429449453, 0.0012548333086388331, 0.0012087742364645542, 0.0011623655787244046, 0.0011753328375357784, 0.0011936065321732315, 0.0009580876473321934, 0.0009580876473321934, 0.0011037291354228228, 0.0008568994037213222, 0.0008568994037213222, 0.0008420083101818388, 0.0008420083101818388, 0.0008100418248714324, 0.0006795357819571008, 0.0006795357819571008, 0.0007654268028985024, 0.0007830662687125447, 0.0006227341684365494, 0.0006371532964551589, 0.0006371532964551589, 0.0005623369630139714, 0.0005099314610194682, 0.0005099314610194682, 0.0004591711105050292, 0.0005504308964848554, 0.00047757429735723414, 0.0004339519181915636, 0.0004339519181915636, 0.000446334796297933, 0.00038552735056831747, 0.00037231656379390976, 0.00037231656379390976, 0.000322441936078697, 0.000322441936078697, 0.00035447789120646904, 0.0003034362769198135], "s": [7, 17, 27, 37, 15, 18, 21, 12, 13, 15, 12, 13, 15, 16, 13, 14, 15, 16, 17, 18, 19, 20, 18, 18, 12, 14, 13, 15, 14, 13, 15, 14, 16, 15, 17, 16, 16, 17, 17, 16, 18, 17, 13, 18, 15, 14, 17, 16, 15, 18, 17, 16, 14, 18, 17, 16, 19, 18, 14, 14, 18, 14, 15, 15, 14, 15, 15, 16, 15, 16, 16, 17, 13, 17, 17, 14, 15, 17, 14, 16, 15, 16, 16, 15, 14, 16, 15, 15, 16, 16, 17, 14, 14, 17, 15, 18, 18, 15, 15, 18, 15, 15, 17, 16, 16, 14, 17, 16, 14, 17, 17, 14, 15, 17, 17, 15, 16, 17, 15, 16, 18, 14, 16, 16, 14, 16, 17, 15, 14, 15, 15, 13, 15, 15, 16, 16, 15, 16, 16, 15, 18, 16, 17, 17, 15, 17, 17, 15, 16, 17, 15, 15, 14, 16, 14, 14, 16, 16, 14, 16], "r": [1, 1, 1, 1, 3, 3, 3, 6, 6, 6, 8, 8, 8, 8, 10, 10, 10, 10, 10, 10, 10, 10, 12, 12, 19, 17, 19, 17, 19, 21, 19, 21, 19, 21, 19, 21, 21, 21, 21, 23, 21, 23, 30, 23, 28, 30, 26, 28, 30, 26, 28, 30, 35, 28, 30, 32, 28, 30, 39, 39, 32, 41, 39, 39, 43, 41, 41, 39, 43, 41, 41, 39, 52, 41, 41, 50, 48, 43, 52, 46, 50, 48, 48, 52, 56, 50, 54, 54, 52, 52, 50, 61, 61, 52, 59, 50, 50, 61, 61, 52, 63, 63, 57, 61, 61, 70, 59, 63, 72, 61, 61, 74, 70, 63, 63, 72, 68, 65, 74, 70, 63, 81, 72, 72, 83, 74, 70, 79, 85, 81, 81, 94, 83, 83, 79, 79, 85, 81, 81, 87, 74, 83, 79, 79, 90, 81, 81, 92, 87, 83, 94, 94, 101, 90, 103, 103, 92, 92, 105, 94]}, "0.3": {"n": [10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000, 1010, 1020, 1030, 1040, 1050, 1060, 1070, 1080, 1090, 1100, 1110, 1120, 1130, 1140, 1150, 1160, 1170, 1180, 1190, 1200, 1210, 1220, 1230, 1240, 1250, 1260, 1270, 1280, 1290, 1300, 1310, 1320, 1330, 1340, 1350, 1360, 1370, 1380, 1390, 1400, 1410, 1420, 1430, 1440, 1450, 1460, 1470, 1480, 1490, 1500, 1510, 1520, 1530, 1540, 1550, 1560, 1570, 1580, 1590, 1600], "err": [0.4265972566717855, 0.2752138562897468, 0.22725606536594578, 0.20115023385387187, 0.16231959569124274, 0.1243132456082885, 0.11544549148695546, 0.08150009572061118, 0.08985516800470805, 0.06506774234850742, 0.04939948988831305, 0.040377562749174624, 0.03212682521767385, 0.030285713211391327, 0.027674584424356347, 0.02114199632385428, 0.02089442429415454, 0.017770708193450307, 0.02259613674154018, 0.015306924481030888, 0.015727611529840306, 0.010242191311902602, 0.010791455904373842, 0.011008950949642295, 0.007712649471507146, 0.007420576644109339, 0.005427083107896343, 0.0053485440350895894, 0.0038287557307715124, 0.004903544888540914, 0.003406440625511339, 0.003782708070595774, 0.002317609507814403, 0.003148981733248443, 0.0020801035617154474, 0.002238254667343428, 0.00147816800256902, 0.0015931180479762618, 0.0017741998988647846, 0.0011615376599432513, 0.001239677425822973, 0.0007961200281118764, 0.0010542387708031556, 0.0008510999803757427, 0.0007906354916450676, 0.0005850529312559118, 0.0005291079168802642, 0.00044536335619785105, 0.0005624044750852624, 0.00031902444096979887, 0.00027736865143002527, 0.0003774878870096108, 0.0003653209477282308, 0.00024559518379154766, 0.00020434803605266877, 0.0001763652814243235, 0.0001412010451068511, 0.00012671781889013207, 0.00013578886456861908, 0.00021364818653050934, 0.0001040405053219914, 0.0001220564417771648, 0.00010441140136023555, 7.207212554065556e-05, 7.525154578079448e-05, 4.995312199328018e-05, 5.425263802142595e-05, 5.311681747291076e-05, 3.912533979511442e-05, 3.687461511042743e-05, 2.8224187842331705e-05, 3.909821916747592e-05, 2.0365985440294062e-05, 2.6974842075137738e-05, 1.7792210013205945e-05, 2.3248685008260037e-05, 1.574453054262847e-05, 1.681100764220721e-05, 1.137646983059167e-05, 1.2157972736833383e-05, 8.221930166108325e-06, 1.2955324000886872e-05, 9.712141920291279e-06, 6.371619943268887e-06, 6.767032566770174e-06, 6.79133000585398e-06, 7.16418847302354e-06, 4.716010038505711e-06, 3.331312782572706e-06, 3.287314215345807e-06, 5.280358538638389e-06, 2.5798304199055652e-06, 3.6875861038192165e-06, 1.8688189762518888e-06, 2.9310860978133194e-06, 1.9959485026429846e-06, 2.1265472994108458e-06, 1.4470664547376346e-06, 1.1852693558539293e-06, 1.0492087124490205e-06, 8.274543752090028e-07, 7.607979862767031e-07, 8.781085413736898e-07, 9.827918356641993e-07, 6.135778387870657e-07, 9.200485702293931e-07, 6.284711154609545e-07, 4.287831876024446e-07, 4.545579795941023e-07, 3.10470058168385e-07, 3.314388267041751e-07, 3.1792449782821774e-07, 2.407037561557824e-07, 2.2237782355361354e-07, 1.748142069272054e-07, 2.3552855612544422e-07, 1.8647200284483546e-07, 1.6487431404308025e-07, 1.3551537868401783e-07, 1.4435973274120588e-07, 9.848506971881046e-08, 1.049769749445397e-07, 7.157473895783013e-08, 1.116889189240891e-07, 5.201844054696154e-08, 8.126865807658847e-08, 5.99506551784362e-08, 5.9132852068268477e-08, 4.2001894647825675e-08, 4.302575633907769e-08, 2.935556642084148e-08, 2.9427739261420818e-08, 2.134739578977674e-08, 2.0618568448689405e-08, 3.293030921934088e-08, 1.6573030782600016e-08, 2.3101762534586555e-08, 1.5316192610550157e-08, 1.879331974885652e-08, 1.2858095018451402e-08, 1.3688468636708579e-08, 9.360193953568995e-09, 7.528775942549721e-09, 6.813756337502567e-09, 1.0602712462785493e-08, 4.960012493802627e-09, 5.595305511306563e-09, 8.208550403672867e-09, 3.925263620423952e-09, 5.984554943678564e-09, 4.102328597966662e-09, 2.7536939854673104e-09, 2.9168756515401936e-09, 2.0427599523024494e-09, 2.1778662221760535e-09, 2.0473863653615794e-09, 1.5867641248960876e-09, 1.4370719704481197e-09, 1.6900284629753339e-09, 1.5212720865346156e-09], "s": [7, 8, 6, 6, 8, 7, 8, 5, 10, 5, 7, 6, 7, 6, 8, 7, 6, 8, 6, 7, 6, 7, 5, 7, 6, 7, 6, 8, 6, 5, 7, 8, 7, 6, 6, 6, 6, 6, 8, 7, 7, 7, 5, 7, 8, 7, 8, 6, 8, 6, 7, 8, 6, 6, 7, 6, 7, 6, 6, 6, 7, 8, 6, 7, 6, 7, 6, 7, 6, 7, 6, 7, 6, 8, 7, 6, 6, 6, 6, 6, 6, 6, 7, 7, 7, 6, 7, 7, 6, 7, 7, 6, 7, 6, 6, 6, 6, 6, 7, 6, 7, 6, 7, 8, 7, 6, 6, 7, 7, 6, 6, 7, 6, 7, 6, 7, 6, 7, 6, 6, 6, 6, 6, 6, 6, 6, 7, 6, 7, 6, 6, 7, 6, 7, 7, 6, 7, 7, 6, 6, 6, 6, 7, 6, 6, 6, 7, 6, 7, 6, 6, 7, 7, 6, 6, 7, 6, 7, 6, 7], "r": [1, 2, 4, 5, 5, 7, 7, 13, 8, 16, 13, 16, 16, 19, 16, 19, 24, 19, 26, 24, 29, 27, 38, 29, 35, 32, 38, 30, 41, 49, 38, 35, 41, 48, 49, 51, 52, 54, 43, 49, 51, 52, 71, 54, 49, 57, 52, 68, 54, 71, 63, 57, 75, 76, 68, 79, 71, 82, 84, 85, 76, 68, 89, 79, 92, 82, 95, 84, 98, 87, 101, 89, 104, 82, 93, 108, 109, 111, 112, 114, 115, 116, 103, 104, 106, 122, 108, 109, 126, 112, 113, 131, 116, 134, 135, 136, 138, 139, 123, 142, 126, 145, 128, 115, 131, 151, 152, 134, 136, 156, 158, 139, 161, 142, 164, 144, 166, 147, 169, 171, 172, 174, 175, 176, 178, 179, 158, 182, 161, 185, 186, 164, 189, 167, 168, 194, 171, 172, 198, 199, 201, 202, 178, 205, 206, 208, 183, 211, 186, 214, 215, 189, 191, 219, 221, 194, 224, 197, 226, 199]}, "0.5": {"n": [10, 20, 30, 40, 50, 60, 70, 80, 90, 100, 110, 120, 130, 140, 150, 160, 170, 180, 190, 200, 210, 220, 230, 240, 250, 260, 270, 280, 290, 300, 310, 320, 330, 340, 350, 360, 370, 380, 390, 400, 410, 420, 430, 440, 450, 460, 470, 480, 490, 500, 510, 520, 530, 540, 550, 560, 570, 580, 590, 600, 610, 620, 630, 640, 650, 660, 670, 680, 690, 700, 710, 720, 730, 740, 750, 760, 770, 780, 790, 800, 810, 820, 830, 840, 850, 860, 870, 880, 890, 900, 910, 920, 930, 940, 950, 960, 970, 980, 990, 1000, 1010, 1020, 1030, 1040, 1050, 1060, 1070, 1080, 1090, 1100, 1110, 1120, 1130, 1140, 1150, 1160, 1170, 1180, 1190, 1200, 1210, 1220, 1230, 1240, 1250, 1260, 1270, 1280, 1290, 1300, 1310, 1320, 1330, 1340, 1350, 1360, 1370, 1380, 1390, 1400, 1410, 1420, 1430, 1440, 1450, 1460, 1470, 1480, 1490, 1500, 1510, 1520, 1530, 1540, 1550, 1560, 1570, 1580, 1590, 1600], "err": [0.33430078515624995, 0.2672464401727498, 0.2232217273368346, 0.16166990989347105, 0.15440322553502933, 0.09401673326138368, 0.09235720724155097, 0.0910843251872869, 0.06180289592868287, 0.058123287643159216, 0.03993997706199314, 0.034772764761399746, 0.030660120201052164, 0.040202943202625976, 0.020994282106108354, 0.024611876753933844, 0.023319367987043593, 0.016512266877415777, 0.01355934485903868, 0.01319677588781537, 0.014780863638033753, 0.0091932341247237, 0.00966865083839855, 0.006426863471540862, 0.008251467367697675, 0.006622155401985987, 0.00579701686721204, 0.004100675389561045, 0.0040085442925081715, 0.005028262700616492, 0.0028800490734180633, 0.002952848009544807, 0.00203562765257097, 0.0025854619345285264, 0.0014410509475119172, 0.0018338272932638736, 0.0018470599528234298, 0.0012520849519605814, 0.0012213448901974419, 0.0009258161828686971, 0.0011661047938980355, 0.0006588424573797865, 0.0008314466460240945, 0.00046928566716586417, 0.0005239900877415251, 0.0005639952230581585, 0.0004236307666319382, 0.00038944112178855746, 0.00030269100379554895, 0.00036560378755826203, 0.00021640929983882714, 0.0002719407896106612, 0.00015481020121978938, 0.00016885336021471594, 0.00011080386844613123, 0.00013966782833890832, 0.00016445806183278063, 0.00010015558802119228, 0.00011405127912816846, 7.184894319812291e-05, 7.186281768285304e-05, 5.156127655719828e-05, 6.468825986302734e-05, 3.7014958259762144e-05, 4.6502055874534576e-05, 5.169086176009772e-05, 3.1494700828293226e-05, 3.9056524355548504e-05, 2.4048690886846394e-05, 2.3560856288013828e-05, 1.73003979690729e-05, 2.16523534731213e-05, 1.244855824277665e-05, 1.5599555179180387e-05, 8.959355151157677e-06, 1.0378942870058428e-05, 1.012948684690427e-05, 8.100826075948443e-06, 1.0107147293362652e-05, 5.838969902991476e-06, 7.293908305772398e-06, 4.2092690806130004e-06, 4.47751556040837e-06, 3.034863187744445e-06, 3.7996557415942894e-06, 3.3578220306569434e-06, 2.7428137655840107e-06, 3.417217008342049e-06, 1.9801047338490447e-06, 2.4556301663054543e-06, 1.42961617371632e-06, 1.4894138766096514e-06, 1.0322616803398656e-06, 1.290209019126691e-06, 7.454161211073206e-07, 9.326055416410152e-07, 1.0635112794712178e-06, 6.74152056830416e-07, 6.462783981559857e-07, 4.873489905783258e-07, 6.076946292377535e-07, 3.5232616970556077e-07, 4.397508824688568e-07, 2.5472558542440753e-07, 3.1822644975993127e-07, 3.5568212041491986e-07, 2.3028993338605557e-07, 2.164208174170352e-07, 1.6665699409281397e-07, 2.0757875010091267e-07, 1.2060983668225521e-07, 1.503600161883699e-07, 8.72877112670487e-08, 1.0891318308127131e-07, 6.317353706802696e-08, 7.889114670649537e-08, 9.808334896408475e-08, 5.714481424321658e-08, 6.919380688543875e-08, 4.1393012244126796e-08, 5.155128658098883e-08, 2.998331947559265e-08, 3.7372164477975284e-08, 2.171878921963798e-08, 2.7092541766649738e-08, 3.365752859834323e-08, 1.9640165074767968e-08, 2.3306698929622754e-08, 1.4237555564317568e-08, 1.771619163964594e-08, 1.0320995703048393e-08, 1.2852663978956899e-08, 7.481772596203501e-09, 9.324025815051049e-09, 5.42356634020998e-09, 6.763982684593719e-09, 8.403892105031454e-09, 4.906720336405466e-09, 6.100941679272213e-09, 3.5593519872911974e-09, 4.428897154110543e-09, 2.5819173017245972e-09, 3.214977240549144e-09, 1.872864481307476e-09, 2.3336997649695726e-09, 2.8976762776637188e-09, 1.6939396939591248e-09, 2.104813519265616e-09, 1.2295263201227058e-09, 1.5288213384647278e-09, 8.924124320660201e-10, 1.1104025363671747e-09, 6.477123877182341e-10, 8.064657445764529e-10, 4.700980615360335e-10, 5.85698725300341e-10, 6.795962489313539e-10, 4.2535010621577475e-10, 5.285595449387163e-10, 3.088898972680275e-10], "s": [3, 5, 3, 5, 7, 3, 3, 5, 5, 6, 5, 3, 4, 4, 4, 3, 5, 5, 3, 4, 6, 4, 3, 4, 4, 5, 4, 3, 3, 3, 4, 3, 4, 4, 4, 4, 5, 3, 3, 4, 4, 4, 4, 4, 3, 5, 4, 3, 4, 5, 4, 4, 4, 3, 4, 4, 5, 4, 5, 4, 3, 4, 4, 4, 4, 5, 3, 3, 4, 3, 4, 4, 4, 4, 4, 3, 3, 4, 4, 4, 4, 4, 3, 4, 4, 3, 4, 4, 4, 3, 4, 3, 4, 4, 4, 4, 3, 4, 3, 4, 4, 4, 4, 4, 4, 3, 4, 3, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 3, 4, 4, 4, 4, 4, 4, 4, 4, 3, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 4, 3, 4, 4, 4], "r": [2, 3, 7, 6, 6, 14, 17, 13, 14, 14, 18, 29, 25, 27, 29, 39, 28, 29, 47, 39, 29, 43, 57, 47, 49, 43, 53, 69, 72, 74, 61, 79, 65, 67, 69, 71, 61, 94, 97, 79, 81, 83, 85, 87, 112, 76, 93, 119, 97, 83, 101, 103, 105, 134, 109, 111, 94, 115, 98, 119, 152, 123, 125, 127, 129, 109, 167, 169, 137, 174, 141, 143, 145, 147, 149, 189, 192, 155, 157, 159, 161, 163, 207, 167, 169, 214, 173, 175, 177, 224, 181, 229, 185, 187, 189, 191, 242, 195, 247, 199, 201, 203, 205, 207, 209, 264, 213, 269, 217, 219, 221, 223, 225, 227, 229, 231, 233, 235, 297, 239, 241, 243, 245, 247, 249, 251, 253, 319, 257, 259, 261, 263, 265, 267, 269, 271, 273, 275, 277, 279, 281, 283, 285, 287, 289, 291, 293, 295, 297, 299, 301, 303, 305, 307, 309, 311, 392, 315, 317, 319]}}, "cooling_n_1e6": {"0.1": [3154, [9.911752319872688e-07, 15, 197]], "0.3": [1010, [8.274543752090028e-07, 7, 126]], "0.5": [942, [9.815951086226604e-07, 4, 188]]}, "rep_p15": 1.829573378713379e-07}

==> anc/reproducibility/sim/exact_numbers.py <==
"""Exact (non-sampled) numbers for the appendix figures and tables. Writes exact_numbers.json."""
import json
from fractions import Fraction
from math import comb, log, ceil, floor, sqrt, exp, log2
import numpy as np
from scipy.stats import binom

out = {}

# ---------------------------------------------------------------- constants of Theorem 1
def consts(q):
    a = 2 * q / (1 - q)
    th = 2 * q * q / (1 + q * q)
    beta = a / (2 * (1 - th))
    log2A = (1 + 4 * q) / (1 - q)       # k-independent part of log2(1/delta), contraction with R = 2 P_*
    alpha = -0.5 * log(1 - q * q)
    pstar = q * q / (1 - q * q)          # log2 P_* per input qubit
    return dict(q=q, theta=th, alpha=alpha, alpha_bits=alpha / log(2), beta=beta, log2A=log2A, pstar=pstar,
                beta_closed=q * (1 + q * q) / ((1 - q) * (1 - q * q)))
qs = np.linspace(0.02, 0.99, 200)
out["const_curve"] = [consts(float(q)) for q in qs]
out["const_table"] = []
for q in (0.5, 0.8, 0.9, 0.95, 0.99):
    c = consts(q)
    c["t0_100"] = ceil(log(100) / -log(c["theta"]))
    c["t0_1000"] = ceil(log(1000) / -log(c["theta"]))
    c["kq"] = 3 + ceil(log(4) / c["alpha"])      # smallest k with exp(alpha (k-3)) >= 4
    out["const_table"].append(c)

# ---------------------------------------------------------------- error-correcting reservoir (repetition code)
def p_r(r, q):
    p = Fraction(1, 1) * (1 - Fraction(q).limit_denominator(10 ** 6)) / 2
    return sum(Fraction(comb(r, j)) * p ** j * (1 - p) ** (r - j) for j in range(r // 2 + 1, r + 1))
def half_life(r, q):
    lam = 1 - 2 * float(p_r(r, q))
    return floor(log(2) / -log(lam)) if lam < 1 else float("inf")
def depth_rep(r, q, eps):
    lam = 1 - 2 * float(p_r(r, q))
    return log(q / eps) / -log(lam)
out["rep_pr"] = {}
for q in (0.8, 0.9, 0.95):
    rs = list(range(1, 42, 2))
    out["rep_pr"][str(q)] = dict(r=rs, exact=[float(p_r(r, q)) for r in rs],
                                 chernoff=[(1 - q * q) ** (r / 2) for r in rs])
out["rep_halflife_table"] = {}
for q in (0.8, 0.9, 0.95, 0.99):
    out["rep_halflife_table"][str(q)] = {str(k): half_life(k - 2, q) for k in (3, 5, 9, 13, 17)}
out["rep_depth_q09"] = {str(k): depth_rep(k - 2, 0.9, 1e-2) for k in range(3, 20, 2)}
# bounds versus k at q = 0.5 (eps = 0.01)
q = 0.5; c = consts(q)
ks = list(range(1, 31))
out["bounds_q05"] = dict(k=ks,
    upper_log10=[(c["log2A"] + c["beta"] * k) * log10_2 + np.log10(log(1 / 1e-2)) for k in ks] if (log10_2 := np.log10(2)) else None,
    rep_k=[k for k in ks if k >= 3 and (k - 2) % 2 == 1],
    rep_depth=[depth_rep(k - 2, q, 1e-2) for k in ks if k >= 3 and (k - 2) % 2 == 1])

# ---------------------------------------------------------------- washout of an initial state (U = I)
def tv_copies(m, L, q):
    a = (1 + q ** L) / 2                         # probability that a copy still reads its initial value
    j = np.arange(m + 1)
    return 0.5 * np.abs(binom.pmf(j, m, a) - binom.pmf(j, m, 1 - a)).sum()
q = 0.9
Ls = list(range(0, 121))
out["washout"] = {}
for m in (1, 10, 100, 1000, 10000):
    out["washout"][str(m)] = [float(tv_copies(m, L, q)) for L in Ls]
ms = np.unique(np.round(np.logspace(0, 4.5, 40)).astype(int))
tw = []
for m in ms:
    L = 0
    while tv_copies(int(m), L, q) > 1e-2:
        L += 1
    tw.append(L)
out["washout_time"] = dict(m=[int(x) for x in ms], t=tw,
    upper=[ceil(log(sqrt(m) / 1e-2) / -log(q)) for m in ms],
    lower=[(log(m) - log(4 / (1e-2 * 2))) / (-2 * log(q)) for m in ms])  # placeholder, recomputed below
# Chebyshev lower bound: trace distance >= 2(1 - 2/(m q^{2L})) in total variation units -> TV >= 1 - 2/(m q^{2L})
# TV > eps as long as 2/(m q^{2L}) < 1 - eps  <=>  L < ln(m (1-eps)/2) / (2 ln(1/q))
out["washout_time"]["lower"] = [max(0.0, log(m * (1 - 1e-2) / 2) / (-2 * log(q))) for m in ms]

# ---------------------------------------------------------------- cooling reservoir (amplitude damping), k = 2
def cooling_error(n, q, g):
    a = (1 - q) / 2; d = q * (1 - g); ps = a / (1 - d); th = a + d / 2
    best = (1.0, None, None)
    for s in range(1, 60):
        us = ps + d ** s * (1 - ps)
        if us >= 0.5:
            continue
        r = (n - 2) // (s + 1)
        if r < 1:
            break
        thr = ceil(th * r - 1e-12)                       # decide 1 iff count >= th*r
        e0 = binom.sf(thr - 1, r, a + d * us)            # P[Bin >= thr]
        e1 = binom.cdf(thr - 1, r, a + d * (1 - us))     # P[Bin < thr]
        e = max(e0, e1)
        if e < best[0]:
            best = (float(e), s, r)
    return best
out["cooling"] = {}
for g in (0.1, 0.3, 0.5):
    ns = list(range(10, 1601, 10))
    res = [cooling_error(n, 0.9, g) for n in ns]
    out["cooling"][str(g)] = dict(n=ns, err=[x[0] for x in res], s=[x[1] for x in res], r=[x[2] for x in res])
# smallest n with error <= 1e-6 at gamma = 0.3
for g in (0.1, 0.3, 0.5):
    n = 4
    while cooling_error(n, 0.9, g)[0] > 1e-6:
        n += 1
    out.setdefault("cooling_n_1e6", {})[str(g)] = (n, cooling_error(n, 0.9, g))
out["rep_p15"] = float(p_r(15, 0.9))

json.dump(out, open("exact_numbers.json", "w"))
print("constants:", [(c["q"], round(c["alpha"], 4), round(c["beta"], 3), round(c["log2A"], 2), round(c["pstar"], 3), c["t0_100"], c["kq"]) for c in out["const_table"]])
print("half-lives:", out["rep_halflife_table"])
print("rep depth q=0.9 eps=0.01:", {k: round(v, 1) for k, v in out["rep_depth_q09"].items()})
print("washout times:", list(zip(out["washout_time"]["m"], out["washout_time"]["t"]))[::6])
print("cooling n for 1e-6:", out["cooling_n_1e6"])
print("p_15 =", out["rep_p15"])


==> anc/reproducibility/sim/merge.py <==
"""Combine the per-model result files of campaign.py (results_<mode>_ising.json, results_<mode>_haar.json) into
results_main.json, results_cold.json and results_noise.json; results_tau.json is written directly by campaign.py.
A merged file is only rewritten when both per-model files exist."""
import json, os
for mode in ("main", "cold", "noise"):
    parts = [f"results_{mode}_{model}.json" for model in ("ising", "haar")]
    if all(os.path.exists(p) for p in parts):
        json.dump(sum((json.load(open(p)) for p in parts), []), open(f"results_{mode}.json", "w"))
        print("merged", mode)


==> anc/reproducibility/sim/qrc_sim.py <==
"""Density-matrix simulation of noisy quantum reservoirs with input injection by reinitialization.

Model (one time step):  X -> D_q^{(x)n} ( U [ sigma(u) (x) Tr_in X ] U^dagger ),
where the first k qubits form the input register. The same linear map acts on states and on differences
of states, which we use to compute trace distances between echo states.

Memory depth (Eq. 3 of the main text): the smallest L such that any two input histories that agree on
their last L inputs lead to echo states within trace distance eps. memory_depth() evaluates it over two
kinds of history pairs,
  'single'  : the histories differ in one input, 0 versus 1, injected into a common echo state,
  'history' : the histories differ in all earlier inputs, constant 0 versus constant 1,
each followed by five common continuations (two random input sequences and the constant inputs 0, 1/2, 1).
Every echo state is prepared by a washout that runs until three different initial states agree within tol.
"""
import numpy as np
from scipy.stats import unitary_group


# ----------------------------------------------------------------------------- basic maps
def ptrace_in(X, n, k):
    a, b = 2 ** k, 2 ** (n - k)
    return np.einsum("aiaj->ij", X.reshape(a, b, a, b))


def depolarize_all(X, n, q):
    d = 2 ** n
    for i in range(n):
        A, B = 2 ** i, 2 ** (n - i - 1)
        R = X.reshape(A, 2, B, A, 2, B)
        red = R[:, 0, :, :, 0, :] + R[:, 1, :, :, 1, :]
        R = q * R
        R[:, 0, :, :, 0, :] += 0.5 * (1 - q) * red
        R[:, 1, :, :, 1, :] += 0.5 * (1 - q) * red
        X = R.reshape(d, d)
    return X


def step(X, sigma, U, n, k, q):
    M = np.kron(sigma, ptrace_in(X, n, k))
    M = U @ M @ U.conj().T
    return depolarize_all(M, n, q)


def trace_distance(X):
    X = 0.5 * (X + X.conj().T)
    return 0.5 * np.abs(np.linalg.eigvalsh(X)).sum()


# ----------------------------------------------------------------------------- input encodings
def fn_state(u, k):
    """Fujii-Nakajima encoding |psi(u)> = sqrt(1-u)|0> + sqrt(u)|1> on each of the k input qubits."""
    psi = np.array([np.sqrt(1 - u), np.sqrt(u)], dtype=complex)
    s1 = np.outer(psi, psi.conj())
    s = s1
    for _ in range(k - 1):
        s = np.kron(s, s1)
    return s


def cold_state(u, k):
    """Only the first input qubit carries the input; the other k-1 input qubits are reinitialized in |0>."""
    s = fn_state(u, 1)
    z = np.array([[1, 0], [0, 0]], dtype=complex)
    for _ in range(k - 1):
        s = np.kron(s, z)
    return s


# ----------------------------------------------------------------------------- reservoir unitaries
PX = np.array([[0, 1], [1, 0]], dtype=complex)
PZ = np.array([[1, 0], [0, -1]], dtype=complex)


def op_on(P, i, n):
    out = np.array([[1.0 + 0j]])
    for j in range(n):
        out = np.kron(out, P if j == i else np.eye(2))
    return out


def ising_unitary(n, rng, J=1.0, h=1.0, tau=10.0):
    """All-to-all transverse-field Ising reservoir H = sum_{i<j} J_ij X_i X_j + h sum_i Z_i,
    J_ij uniform in [-J/2, J/2], evolved for a time tau per time step."""
    d = 2 ** n
    H = np.zeros((d, d), dtype=complex)
    Xs = [op_on(PX, i, n) for i in range(n)]
    for i in range(n):
        for j in range(i + 1, n):
            H += rng.uniform(-J / 2, J / 2) * (Xs[i] @ Xs[j])
        H += h * op_on(PZ, i, n)
    E, V = np.linalg.eigh(H)
    return (V * np.exp(-1j * E * tau)) @ V.conj().T


def haar_unitary(n, rng):
    return unitary_group.rvs(2 ** n, random_state=rng)


# ----------------------------------------------------------------------------- echo states and memory depth
def washout(U, n, k, q, inputs, encode=fn_state, tol=1e-6, t_min=60, t_max=20000, every=10):
    """Drive three initial states (completely mixed, |0...0>, |1...1>) with the same inputs inputs(t) until
    they agree within trace distance tol (checked every `every` steps after t_min). Returns the state that
    started completely mixed, the number of steps, and the largest pairwise trace distance at the end."""
    d = 2 ** n
    r1 = np.eye(d, dtype=complex) / d
    r2 = np.zeros((d, d), dtype=complex); r2[0, 0] = 1
    r3 = np.zeros((d, d), dtype=complex); r3[-1, -1] = 1
    t = 0
    while True:
        s = encode(inputs(t), k)
        r1, r2, r3 = (step(r, s, U, n, k, q) for r in (r1, r2, r3))
        t += 1
        if t >= t_min and t % every == 0:
            res = max(trace_distance(r1 - r2), trace_distance(r1 - r3), trace_distance(r2 - r3))
            if res < tol or t >= t_max:
                return r1, t, float(res)


def forgetting_curve(X, U, n, k, q, cont, encode=fn_state, l_max=300, d_stop=3e-3):
    """D(l) = trace distance after l common time steps with inputs cont(1), cont(2), ...; D(0) is the trace
    distance of the difference X itself. Stops once D(l) < d_stop."""
    D = [trace_distance(X)]
    for l in range(1, l_max + 1):
        X = step(X, encode(cont(l), k), U, n, k, q)
        D.append(trace_distance(X))
        if D[-1] < d_stop:
            break
    return np.array(D)


def depth(D, eps):
    """Memory depth of one forgetting curve: 1 + the largest l with D(l) > eps."""
    idx = np.nonzero(D > eps)[0]
    return int(idx[-1] + 1) if len(idx) else 0


def memory_depth(U, n, k, q, rng, encode=fn_state, eps=1e-2, l_max=300, d_stop=3e-3, tol=1e-6, t_max=20000):
    """Memory depth of one reservoir, maximized over the history pairs 'single' and 'history' and over five
    continuations. Returns a dict with W, the depth of every pair and continuation, the washout data, and the
    forgetting curve of the 'history' pair with the first random continuation."""
    rho, t_r, res_r = washout(U, n, k, q, lambda t: rng.uniform(), encode, tol, t_max=t_max)
    rho0, t_0, res_0 = washout(U, n, k, q, lambda t: 0.0, encode, tol, t_max=t_max)
    rho1, t_1, res_1 = washout(U, n, k, q, lambda t: 1.0, encode, tol, t_max=t_max)
    pairs = {"single": step(rho, encode(1.0, k), U, n, k, q) - step(rho, encode(0.0, k), U, n, k, q),
             "history": rho1 - rho0}
    seqA, seqB = rng.uniform(size=l_max + 1), rng.uniform(size=l_max + 1)
    conts = {"randomA": lambda l: seqA[l], "randomB": lambda l: seqB[l],
             "const0": lambda l: 0.0, "const05": lambda l: 0.5, "const1": lambda l: 1.0}
    parts, curve = {}, None
    for pname, X in pairs.items():
        for cname, cont in conts.items():
            D = forgetting_curve(X, U, n, k, q, cont, encode, l_max, d_stop)
            parts[f"{pname}/{cname}"] = depth(D, eps)
            if pname == "history" and cname == "randomA":
                curve = D.tolist()
    return dict(W=max(parts.values()), parts=parts, curve=curve,
                washout=dict(steps=[t_r, t_0, t_1], residual=max(res_r, res_0, res_1)))


==> anc/reproducibility/sim/quoted_numbers.py <==
"""Print every simulation number quoted in the Letter and the Supplemental Material, from the result files."""
import json, os
import numpy as np

R = json.load(open("results_main.json"))
C = json.load(open("results_cold.json"))
N = json.load(open("results_noise.json"))
T = json.load(open("results_tau.json"))


def get(L, **kw):
    out = [e for e in L if all(e.get(k) == v for k, v in kw.items())]
    assert len(out) == 1, (kw, len(out))
    return out[0]


def m(e):
    return float(np.mean(e["W"]))


print("== size scan (q = 0.9): mean W per n")
for model in ("ising", "haar"):
    for k in (1, 2):
        ns = sorted(e["n"] for e in R if e["model"] == model and e["k"] == k)
        means = {n: round(m(get(R, model=model, n=n, k=k)), 1) for n in ns}
        print(f"  {model} k={k}: {means}   range of means {min(means.values())}-{max(means.values())}")
print("== n = 8 versus k (q = 0.9): mean W; 'input' = all input qubits carry the input, 'cold' = extra qubits in |0>")
for model in ("ising", "haar"):
    print(f"  {model} input:", {k: round(m(get(R, model=model, n=8, k=k)), 1) for k in (1, 2, 3, 4)})
    print(f"  {model} cold :", {k: round(m(get(C, model=model, n=8, k=k)), 1) for k in (2, 3, 4)})
print("== weak noise (n = 6, k = 1, the same six reservoirs at every q)")
for model in ("ising", "haar"):
    pts = {0.9: get(R, model=model, n=6, k=1)["W"]}
    for e in N:
        if e["model"] == model:
            pts[e["q"]] = e["W"]
    for q, w in sorted(pts.items()):
        print(f"  {model} q={q}: W={w}  mean {np.mean(w):.1f}")
print("== evolution time (Ising, n = 6, k = 1, q = 0.9; the same couplings at every J*dt)")
for e in T:
    print(f"   J*dt={e['tau']}: W={e['W']}  mean {m(e):.1f}")
print("== washout: largest number of steps and largest residual")
for name, L in (("q = 0.9", R + C + T), ("q > 0.9", N)):
    steps = max(max(w["steps"]) for e in L for w in e["washout"])
    res = max(w["residual"] for e in L for w in e["washout"])
    print(f"   {name}: up to {steps} steps, residual <= {res:.1e}")
print("== which history pair sets W in the main runs")
cnt = {"history": 0, "single": 0, "tie": 0}
for e in R:
    for p in e["parts"]:
        h = max(v for k_, v in p.items() if k_.startswith("history"))
        s = max(v for k_, v in p.items() if k_.startswith("single"))
        cnt["history" if h > s else "single" if s > h else "tie"] += 1
print("  ", cnt)
if os.path.exists("validate_pairs.json"):
    V = json.load(open("validate_pairs.json"))
    gain = [v["W_extended"] - v["W"] for v in V]
    print(f"== validation: largest gain of the extended set of history pairs: {max(gain)} time steps "
          f"over {len(V)} realizations (gains: {sorted(set(gain))})")


==> anc/reproducibility/sim/rep_curve.json <==
{"D": [0.9855000000000003, 0.9816547696875002, 0.9674207755270313, 0.9533931742818896, 0.9395689732548025, 0.9259452231426082, 0.9125190174070403, 0.8992874916546383, 0.8862478230256461, 0.8733972295917745, 0.8607329697626938, 0.8482523417011347, 0.8359526827464681, 0.8238313688466442, 0.8118858139983676, 0.8001134696953909, 0.7885118243848074, 0.7770784029312272, 0.7658107660887243, 0.7547065099804375, 0.7437632655857213, 0.7329786982347284, 0.7223505071103247, 0.7118764247572253, 0.7015542165982458, 0.691381680457571, 0.6813566460909359, 0.6714769747226175, 0.6617405585891396, 0.6521453204895968, 0.642689213342498, 0.6333702197490317, 0.6241863515626707, 0.615135649465012, 0.6062161825477692, 0.5974260479008267, 0.5887633702062647, 0.5802263013382736, 0.5718130199688687, 0.5635217311793204, 0.5553506660772202, 0.5472980814191004, 0.5393622592385237, 0.531541506479565, 0.5238341546356112, 0.5162385593933948, 0.5087531002821906, 0.5013761803280989, 0.4941062257133415, 0.4869416854404981, 0.4798810310016108, 0.47292275605208733, 0.46606537608933196, 0.45930742813603687, 0.4526474704280642, 0.44608408210685724, 0.4396158629163079, 0.4332414329040214, 0.4269594321269131, 0.4207685203610729, 0.41466737681583743, 0.40865469985200786, 0.40272920670415385, 0.3968896332069436, 0.3911347335254429, 0.38546327988932416, 0.37987406233092896, 0.3743658884271306, 0.3689375830449371, 0.3635879880907855, 0.3583159622634692, 0.3531203808106488, 0.3480001352888943, 0.3429541333272053, 0.3379812983939606, 0.3330805695672483, 0.3282509013085232, 0.32349126323954974, 0.31880063992257635, 0.31417803064369876, 0.3096224491993651, 0.3051329236859744, 0.3007084962925277, 0.2963482230962861, 0.29205117386138985, 0.28781643184039973, 0.28364309357871387, 0.2795302687218225, 0.275477079825356, 0.2714826621678884, 0.267546163566454, 0.26366674419474057, 0.25984357640391675, 0.25607584454606, 0.25236274480014204, 0.24870348500054, 0.2450972844680322, 0.24154337384324573, 0.23804099492251862, 0.23458940049614216, 0.23118785418894805, 0.22783563030320836, 0.22453201366381184, 0.2212762994656866, 0.21806779312343416, 0.2149058101231444, 0.21178967587635883, 0.20871872557615156, 0.20569230405529731, 0.2027097656464955, 0.19977047404462137, 0.1968738021709744, 0.1940191320394953, 0.19120585462492262, 0.1884333697328612, 0.18570108587173478, 0.18300842012659466, 0.180354798034759, 0.17773965346325504, 0.17516242848803787, 0.17262257327496128, 0.17011954596247433, 0.16765281254601838, 0.16522184676410107, 0.16282612998602158, 0.16046515110122428, 0.15813840641025645, 0.15584539951730775, 0.1535856412243068, 0.15135864942655436, 0.14916394900986935, 0.14700107174922625, 0.1448695562088624, 0.1427689476438339, 0.14069879790299833, 0.13865866533340493, 0.13664811468607058, 0.13466671702312255, 0.1327140496262873, 0.13078969590670617, 0.12889324531605895, 0.12702429325897613, 0.125182441006721, 0.12336729561212348, 0.12157846982574765, 0.11981558201327436, 0.11807825607408187, 0.11636612136100771, 0.11467881260127308, 0.11301596981855465, 0.11137723825618565, 0.10976226830147094, 0.1081707154110996, 0.10660224003763862, 0.10505650755709281, 0.10353318819751497, 0.102031956968651, 0.10055249359260557, 0.09909448243551273, 0.09765761244019777, 0.09624157705981488, 0.09484607419244755, 0.09347080611665702, 0.09211547942796547, 0.09077980497626001, 0.0894634978041042, 0.0881662770859447, 0.08688786606819848, 0.08562799201020962, 0.08438638612606159, 0.08316278352723369, 0.08195692316608875, 0.08076854778018046, 0.07959740383736778, 0.07844324148172596, 0.07730581448024096, 0.07618488017027747, 0.07508019940780845, 0.07399153651639526, 0.07291865923690752, 0.07186133867797234, 0.07081934926714178, 0.06979246870276823, 0.0687804779065781, 0.06778316097693271, 0.06680030514276719, 0.06583170071819708, 0.06487714105778322, 0.06393642251244538, 0.06300934438601492, 0.0620957088924177, 0.06119532111347764, 0.060307988957332186, 0.059433523117450884, 0.05857173703224784, 0.057722446845280245, 0.05688547136602368, 0.05606063203121634, 0.055247752866763714, 0.054446660450195666, 0.053657183873667844, 0.05287915470749967, 0.05211240696424094, 0.05135677706325943, 0.050612103795842155, 0.049878228290802434, 0.04915499398058579, 0.04844224656786729, 0.04773983399263322, 0.04704760639974004, 0.04636541610694381, 0.0456931175733931, 0.04503056736857891, 0.04437762414173452, 0.043734148591679366, 0.04310000343710001, 0.042475053387262075, 0.04185916511314675, 0.041252207219006125, 0.04065405021433052, 0.04006456648622274, 0.039483630272172526, 0.03891111763322601, 0.03834690642754423, 0.03779087628434484, 0.03724290857822184, 0.03670288640383762, 0.036170694550981985, 0.03564621947999273, 0.03512934929753285, 0.03461997373271863, 0.03411798411359421, 0.033623273343947095, 0.03313573588045986, 0.032655267710193184, 0.03218176632839538, 0.03171513071663364, 0.031255261321242456, 0.030802060032084452, 0.030355430161619235, 0.029915276424275758, 0.029481504916123755, 0.02905402309483996, 0.028632739759964783, 0.028217565033445302, 0.02780841034046034, 0.027405188390523666, 0.027007813158861083, 0.026616199868057612, 0.02623026496997078, 0.025849926127906195, 0.025475102199051552, 0.025105713217165298, 0.02474168037551641, 0.024382926010071422, 0.024029373582925388, 0.023680947665972965, 0.023337573924816366, 0.02299917910290653, 0.022665691005914375, 0.022337038486328613, 0.022013151428276836, 0.021693960732566818, 0.02137939830194459, 0.021069397026566395, 0.020763890769681187, 0.020462814353520806, 0.020166103545394748, 0.019873695043986526, 0.019585526465848727, 0.019301536332093916, 0.019021664055278546, 0.018745849926477008, 0.018474035102543095, 0.01820616159355622, 0.01794217225044966, 0.017682010752818143, 0.01742562159690228, 0.0171729500837472, 0.016923942307532865, 0.016678545144073638, 0.01643670623948456, 0.016198373999012035, 0.01596349757602636, 0.015732026861173972, 0.015503912471686941, 0.01527910574084748, 0.015057558707605195, 0.014839224106344915, 0.014624055356802914, 0.014412006554129273, 0.014203032459094395, 0.01399708848843753, 0.013794130705355186, 0.013594115810127535, 0.01339700113088069, 0.013202744614482918, 0.013011304817572917, 0.012822640897718106, 0.0126367126047012, 0.012453480271933035, 0.01227290480799001, 0.01209494768827415, 0.011919570946794168, 0.011746737168065652, 0.011576409479128703, 0.01140855154168134, 0.01124312754432696, 0.011080102194934216, 0.010919440713107673, 0.01076110882276761, 0.01060507274483748, 0.010451299190037337, 0.010299755351781792, 0.010150408899180955, 0.010003227970142832, 0.00985818116457576, 0.009715237537689412, 0.009574366593392915, 0.009435538277788716, 0.00929872297276078, 0.009163891489655747, 0.009031015063055738, 0.008900065344641429, 0.008771014397144127, 0.008643834688385539, 0.008518499085403948, 0.00839498084866559, 0.008273253626359936, 0.008153291448777716, 0.00803506872277044, 0.00791856022629027, 0.007803741103009059, 0.0076905868570154275, 0.0075790733475887065, 0.007469176784048669, 0.007360873720679962, 0.007254141051730103, 0.007148956006480018, 0.00704529614438606, 0.006943139350292463, 0.00684246382971322, 0.00674324810418238, 0.006645471006671738, 0.0065491116770749975, 0.00645414955775741, 0.006360564389169928, 0.006268336205526965, 0.006177445330546822, 0.006087872373253891, 0.005999598223841711, 0.005912604049596005, 0.005826871290876863, 0.005742381657159151, 0.005659117123130344, 0.005577059924844952, 0.0054961925559347015, 0.0054164977638736485, 0.00533795854629748, 0.005260558147376167, 0.0051842800542392115, 0.005109107993452741, 0.005035025927547677, 0.0049620180515982356, 0.004890068789850064, 0.004819162792397238, 0.004749284931907478, 0.0046804203003948195, 0.004612554206039095, 0.004545672170051528, 0.0044797599235857815, 0.004414803404693787, 0.004350788755325727, 0.004287702318373504, 0.004225530634757088, 0.004164260440553112, 0.004103878664165091, 0.004044372423534697, 0.003985729023393442, 0.003927935952554237, 0.003870980881242201, 0.00381485165846419, 0.003759536309416458, 0.00370502303292992, 0.003651300198952436, 0.0035983563460676264, 0.003546180179049646, 0.0034947605664534267, 0.0034440865382398527, 0.0033941472834353743, 0.0033449321478255622, 0.0032964306316820915, 0.003248632387522701, 0.0032015272179036235, 0.0031551050732440194, 0.003109356049681981, 0.0030642703869615926, 0.0030198384663506503, 0.002976050808588566, 0.0029328980718640327, 0.002890371049822005, 0.0028484606695995847, 0.002807157989890391, 0.0027664541990369803, 0.002726340613150944, 0.0026868086742602537, 0.00264784994848348, 0.0026094561242304697, 0.0025716190104291274, 0.002534330534777905, 0.002497582742023626, 0.0024613677922642827, 0.002425677959276451, 0.0023905056288669414, 0.0023558432972483716, 0.0023216835694382697, 0.0022880191576814153, 0.002254842879895035, 0.0022221476581365577, 0.002189926517093577, 0.0021581725825957202, 0.0021268790801480834, 0.002096039333485936, 0.00206564676315039, 0.0020356948850847097, 0.0020061773092509808, 0.0019770877382668415, 0.001948419966061973, 0.0019201678765540745, 0.001892325442344041, 0.001864886723430053, 0.0018378458659403171, 0.001811197100884182, 0.0017849347429213613, 0.0017590531891490016, 0.001733546917906341, 0.001708410487596699, 0.0016836385355265464, 0.0016592257767614111, 0.0016351670029983714, 0.001611457081454895, 0.001588090953773799, 0.0015650636349440793, 0.00154237021223739, 0.0015200058441599477, 0.0014979657594196292, 0.001476245255908045, 0.001454839699697378, 0.0014337445240517662, 0.0014129552284530154, 0.0013924673776404468, 0.0013722766006646608, 0.0013523785899550228, 0.0013327691004006751, 0.0013134439484448648, 0.0012943990111924143, 0.0012756302255301241, 0.0012571335872599378, 0.0012389051502446685, 0.0012209410255661205, 0.0012032373806954125, 0.001185790438675329, 0.0011685964773145367, 0.001151651828393476, 0.0011349528768817704, 0.001118496060166985, 0.0011022778672945632, 0.0010862948382187924, 0.0010705435630646199, 0.0010550206814001826, 0.00103972288151988, 0.0010246468997378417, 0.001009789519691643, 0.0009951475716561144, 0.0009807179318671005, 0.0009664975218550277, 0.0009524833077881295, 0.0009386722998252018, 0.000925061551477736, 0.0009116481589813087, 0.0008984292606760797, 0.0008854020363962767, 0.000872563706868531, 0.0008599115331189375, 0.0008474428158887126, 0.0008351548950583263, 0.0008230451490799805, 0.0008111109944183212, 0.0007993498849992553, 0.000787759311666766, 0.0007763368016475981, 0.0007650799180237077, 0.0007539862592123638, 0.0007430534584537847, 0.0007322791833062046, 0.0007216611351482644, 0.0007111970486886146, 0.0007008846914826298, 0.0006907218634561316, 0.0006807063964360174, 0.0006708361536876954, 0.0006611090294592239, 0.0006515229485320649, 0.0006420758657783497, 0.000632765765724564, 0.0006235906621215578, 0.0006145485975207953, 0.000605637642856744, 0.0005968558970353211, 0.000588201486528309, 0.0005796725649736483, 0.0005712673127815304, 0.0005629839367461984, 0.0005548206696633785, 0.0005467757699532593, 0.000538847521288937, 0.0005310342322302472, 0.0005233342358629086, 0.0005157458894428965, 0.0005082675740459743, 0.0005008976942223076, 0.0004936346776560842, 0.00048647697483007095, 0.0004794230586950348, 0.0004724714243439569, 0.0004656205886909696, 0.00045886909015495033, 0.0004522154883477036, 0.0004456583637666621, 0.00043919631749204555, 0.00043282797088841106, 0.00042655196531052916, 0.00042036696181352654, 0.00041427164086723045, 0.0004082647020746557, 0.0004023448638945732, 0.00039651086336810193, 0.00039076145584926436, 0.00038509541473944993, 0.0003795115312257279, 0.00037400861402295493, 0.0003685854891196222, 0.00036324099952738764, 0.00035797400503424033, 0.0003527833819612438, 0.00034766802292280583, 0.0003426268365904252, 0.000337658747459864, 0.0003327626956216959, 0.00032793763653518127, 0.00032318254080542104, 0.0003184963939637425, 0.00031387819625126824, 0.00030932696240562477, 0.00030484172145074314, 0.0003004215164897074, 0.00029606540450060655, 0.00029177245613534785, 0.00028754175552138524, 0.0002833724000663251, 0.0002792635002653634, 0.00027521417951151565, 0.0002712235739085986, 0.000267290832086924, 0.00026341511502166377, 0.0002595955958538496, 0.0002558314597139688, 0.00025212190354811616, 0.0002484661359466684, 0.00024486337697544175, 0.00024131285800929784, 0.00023781382156816305, 0.0002343655211554246, 0.00023096722109867092, 0.00022761819639274033, 0.00022431773254504554, 0.00022106512542314252, 0.00021785968110450698, 0.00021470071572849162, 0.00021158755535042855, 0.00020851953579784736, 0.00020549600252877862, 0.0002025163104921114, 0.00019957982398997577, 0.00019668591654212122, 0.00019383397075226048, 0.00019102337817635266, 0.00018825353919279552, 0.00018552386287450003, 0.0001828337668628197, 0.00018018267724330883, 0.00017757002842328087, 0.00017499526301114325, 0.0001724578316974817, 0.0001699571931378682, 0.000167492813837369, 0.0001650641680367271, 0.00016267073760019448, 0.0001603120119049916, 0.00015798748773236914, 0.0001556966691602498, 0.00015343906745742615, 0.00015121420097929342, 0.00014902159506509377, 0.00014686078193664988, 0.0001447313005985685, 0.00014263269673988924, 0.00014056452263716085, 0.000138526337058922, 0.00013651770517156758, 0.00013453819844657988, 0.00013258739456910453, 0.00013066487734785247, 0.00012877023662630864, 0.00012690306819522718, 0.00012506297370639639, 0.00012324956058765363, 0.0001214624419591327, 0.00011970123655072527, 0.00011796556862073981, 0.00011625506787573905, 0.00011456936939154081, 0.00011290811353536345, 0.00011127094588910067, 0.0001096575171737087, 0.00010806748317468988, 0.00010650050466865688, 0.00010495624735096132, 0.00010343438176437238, 0.00010193458322878901, 0.00010045653177197159, 9.899991206127806e-05, 9.756441333638949e-05, 9.614972934301184e-05, 9.475555826753818e-05, 9.33816026726589e-05, 9.202756943390533e-05, 9.069316967711369e-05, 8.937811871679555e-05, 8.8082135995402e-05, 8.680494502346866e-05, 8.55462733206284e-05, 8.430585235747926e-05, 8.308341749829583e-05, 8.187870794457054e-05, 8.069146667937427e-05, 7.952144041252333e-05, 7.836837952654175e-05, 7.72320380234069e-05, 7.61121734720675e-05, 7.500854695672253e-05, 7.392092302585003e-05, 7.284906964197518e-05, 7.179275813216654e-05, 7.075176313925014e-05, 6.9725862573731e-05, 6.871483756641192e-05, 6.771847242169893e-05, 6.67365545715843e-05, 6.576887453029634e-05, 6.481522584960702e-05, 6.387540507478774e-05, 6.29492117012033e-05, 6.203644813153588e-05, 6.11369196336286e-05, 6.025043429894101e-05, 5.9376803001606346e-05, 5.8515839358083056e-05, 5.766735968739086e-05, 5.683118297192368e-05, 5.600713081883079e-05, 5.519502742195774e-05, 5.4394699524339395e-05, 5.360597638123646e-05, 5.282868972370853e-05, 5.2062673722714747e-05, 5.1307764953735367e-05, 5.0563802361906215e-05, 4.9830627227658554e-05, 4.910808313285748e-05, 4.839601592743105e-05, 4.7694273696483284e-05, 4.7002706727884285e-05, 4.632116748032997e-05, 4.56495105518652e-05, 4.498759264886315e-05, 4.433527255545462e-05, 4.369241110340053e-05, 4.3058871142401223e-05, 4.243451751083639e-05, 4.1819217006929245e-05, 4.1212838360328775e-05, 4.061525220410401e-05, 4.002633104714449e-05, 3.94459492469609e-05, 3.887398298287997e-05, 3.831031022962821e-05, 3.7754810731298615e-05, 3.720736597569479e-05, 3.666785916904722e-05], "readout": [0.9, 0.88695, 0.8740892250000001, 0.8614149312375001, 0.8489244147345565, 0.8366150107209054, 0.8244840930654522, 0.8125290737160032, 0.8007474021471213, 0.789136564815988, 0.7776940846261562, 0.7664175203990771, 0.7553044663532904, 0.7443525515911678, 0.7335594395930959, 0.722922827718996, 0.7124404467170705, 0.7021100602396732, 0.6919294643661978, 0.6818964871328881, 0.6720089880694612, 0.662264857742454, 0.6526620173051885, 0.6431984180542633, 0.6338720409924765, 0.6246808963980856, 0.6156230234003134, 0.6066964895610089, 0.5978993904623743, 0.5892298493006699, 0.5806860164858102, 0.5722660692467659, 0.5639682112426879, 0.5557906721796689, 0.5477317074330638, 0.5397895976752843, 0.5319626485089927, 0.5242491901056123, 0.516647576849081, 0.5091561869847694, 0.5017734222734902, 0.49449770765052464, 0.48732749088959204, 0.4802612422716929, 0.47329745425875347, 0.46643464117200156, 0.45967133887500755, 0.4530061044613199, 0.44643751594663084, 0.43996417196540466, 0.43358469147190637, 0.4272977134455637, 0.42110189660060304, 0.41499591909989436, 0.4089784782729459, 0.40304829033798817, 0.3972040901280874, 0.39144463082123016, 0.3857686836743223, 0.38017503776104467, 0.3746624997135095, 0.36922989346766366, 0.36387606001238254, 0.358599857142203, 0.3534001592136411, 0.3482758569050433, 0.3432258569799202, 0.33824908205371135, 0.33334447036393255, 0.32851097554365555, 0.32374756639827257, 0.3190532266854976, 0.31442695489855793, 0.3098677640525288, 0.3053746814737672, 0.30094674859239756, 0.2965830207378078, 0.29228256693710963, 0.28804446971652153, 0.283867824905632, 0.2797517414445003, 0.2756953411935551, 0.2716977587462486, 0.267758141244428, 0.2638756481963838, 0.26004945129753626, 0.25627873425372194, 0.252562692607043, 0.24890053356424088, 0.2452914758275594, 0.24173474942805984, 0.23822959556135298, 0.23477526642571334, 0.2313710250625405, 0.22801614519913369, 0.22470991109374625, 0.22145161738288696, 0.2182405689308351, 0.215076080681338, 0.2119574775114586, 0.20888409408754247, 0.2058552747232731, 0.20287037323978566, 0.19992875282780875, 0.19702978591180556, 0.1941728540160844, 0.19135734763285114, 0.18858266609217483, 0.1858482174338383, 0.18315341828104767, 0.18049769371597246, 0.17788047715709088, 0.17530121023831308, 0.17275934268985754, 0.17025433222085462, 0.1677856444036522, 0.16535275255979928, 0.16295513764768219, 0.16059228815179083, 0.15826369997358983, 0.1559688763239728, 0.1537073276172752, 0.15147857136682472, 0.14928213208200578, 0.1471175411668167, 0.14498433681989786, 0.14288206393600933, 0.1408102740089372, 0.13876852503580764, 0.13675638142278843, 0.134773413892158, 0.1328191993907217, 0.13089332099955625, 0.1289953678450627, 0.12712493501130928, 0.12528162345364532, 0.12346503991356747, 0.12167479683482073, 0.11991051228071584, 0.11817180985264546, 0.1164583186097821, 0.11476967298994029, 0.11310551273158616, 0.11146548279697815, 0.10984923329642197, 0.10825641941362386, 0.10668670133212632, 0.1051397441628105, 0.10361521787244975, 0.10211279721329923, 0.10063216165370639, 0.09917299530972766, 0.0977349868777366, 0.09631782956800944, 0.09492122103927329, 0.09354486333420385, 0.0921884628158579, 0.09085173010502795, 0.08953438001850506, 0.08823613150823673, 0.0869567076013673, 0.08569583534114748, 0.08445324572870085, 0.08322867366563469, 0.08202185789748298, 0.08083254095796949, 0.07966046911407894, 0.07850539231192478, 0.0773670641234019, 0.07624524169361256, 0.07513968568905519, 0.07405016024656388, 0.07297643292298871, 0.07191827464560539, 0.07087545966324411, 0.06984776549812707, 0.06883497289840423, 0.06783686579137736, 0.0668532312374024, 0.06588385938446006, 0.0649285434233854, 0.06398707954374631, 0.063059266890362, 0.06214490752045174, 0.061243806361405195, 0.06035577116916483, 0.05948061248721194, 0.05861814360614737, 0.057768180523858244, 0.056930541906262296, 0.05610504904862149, 0.055291525837416484, 0.05448979871277395, 0.053699696631438726, 0.05292105103028287, 0.05215369579034377, 0.05139746720138379, 0.05065220392696373, 0.049917746970022756, 0.04919393963895743, 0.04848062751419255, 0.047777658415236755, 0.04708488236821582, 0.0464021515738767, 0.04572932037605549, 0.04506624523060269, 0.04441278467475895, 0.04376879929697495, 0.04313415170716881, 0.04250870650741486, 0.041892330263057345, 0.041284891474243024, 0.040686260547866504, 0.04009630976992244, 0.03951491327825856, 0.03894194703572381, 0.03837728880370583, 0.03782081811605209, 0.037272416253369335, 0.03673196621769548, 0.0361993527075389, 0.03567446209327959, 0.03515718239292703, 0.0346474032482296, 0.03414501590113026, 0.03364991317056388, 0.033161989429590706, 0.03268114058286164, 0.03220726404441014, 0.031740258715766204, 0.031280024964387594, 0.030826464602403972, 0.03037948086566912, 0.02993897839311692, 0.02950486320641672, 0.02907704268992368, 0.028655425570919785, 0.028239921900141456, 0.027830443032589403, 0.02742690160861686, 0.027029211535291912, 0.026637287968030183, 0.026251047292493748, 0.025870407106752587, 0.025495286203704677, 0.02512560455375096, 0.02476128328772157, 0.02440224468004961, 0.024048412132188893, 0.023699710156272154, 0.02335606435900621, 0.02301740142580062, 0.022683649105126512, 0.022354736193102177, 0.022030592518302198, 0.021711148926786817, 0.02139633726734841, 0.02108609037697186, 0.020780342066505766, 0.020479027106541436, 0.020182081213496586, 0.019889441035900887, 0.019601044140880323, 0.01931682900083756, 0.019036734980325418, 0.0187607023231107, 0.018488672139425594, 0.018220586393403924, 0.017956387890699567, 0.017696020266284425, 0.017439427972423302, 0.017186556266823166, 0.01693735120095423, 0.016691759608540392, 0.016449729094216558, 0.01621120802235042, 0.015976145506026336, 0.015744491396188956, 0.015516196270944218, 0.015291211425015529, 0.015069488859352801, 0.014850981270892186, 0.014635642042464252, 0.014423425232848518, 0.01421428556697222, 0.01400817842625112, 0.013805059839070481, 0.01360488647140396, 0.013407615617568602, 0.013213205191113858, 0.013021613715842708, 0.012832800316962989, 0.012646724712367026, 0.012463347204037705, 0.012282628669579158, 0.012104530553870261, 0.011929014860839143, 0.011756044145356977, 0.0115855815052493, 0.011417590573423186, 0.01125203551010855, 0.011088880995211976, 0.010928092220781404, 0.010769634883580072, 0.010613475177768162, 0.010459579787690526, 0.010307915880769012, 0.010158451100497862, 0.010011153559540643, 0.009865991832927306, 0.00972293495134986, 0.009581952394555287, 0.009443014084834236, 0.00930609038060414, 0.00917115207008538, 0.009038170365069141, 0.00890711689477564, 0.008777963699801395, 0.008650683226154273, 0.008525248319375038, 0.0084016322187441, 0.008279808551572312, 0.008159751327574512, 0.008041434933324683, 0.007924834126791474, 0.007809924031952999, 0.00769668013348968, 0.007585078271554082, 0.007475094636616547, 0.007366705764385608, 0.007259888530802017, 0.007154620147105387, 0.007050878154972359, 0.0069486404217252605, 0.006847885135610245, 0.0067485908011438965, 0.00665073623452731, 0.006554300559126664, 0.006459263201019329, 0.0063656038846045485, 0.006273302628277783, 0.006182339740167755, 0.006092695813935322, 0.006004351724633261, 0.005917288624626079, 0.005831487939569001, 0.00574693136444525, 0.005663600859660795, 0.005581478647195713, 0.005500547206811376, 0.0054207892723126105, 0.0053421878278640785, 0.00526472610436005, 0.005188387575846829, 0.00511315595599705, 0.005039015194635094, 0.004965949474312885, 0.004893943206935348, 0.004822981030434786, 0.004753047805493482, 0.0046841286123138265, 0.004616208747435276, 0.004549273720597465, 0.004483309251648802, 0.004418301267499894, 0.004354235899121145, 0.004291099478583889, 0.004228878536144423, 0.00416755979737033, 0.00410713018030846, 0.0040475767926939875, 0.003988886929199925, 0.003931048068726526, 0.0038740478717299914, 0.0038178741775899065, 0.003762515002014853, 0.0037079585344856375, 0.003654193135735596, 0.00360120733526743, 0.0035489898289060525, 0.0034975294763869152, 0.003446815298979305, 0.0033968364771441053, 0.003347582348225516, 0.003299042404176246, 0.0032512062893156907, 0.003204063798120613, 0.0031576048730478645, 0.0031118196023886707, 0.003066698218154035, 0.0030222310939908015, 0.002978408743127935, 0.00293522181635258, 0.0028926611000154676, 0.002850717514065244, 0.0028093821101112977, 0.002768646069514684, 0.0027285007015067212, 0.0026889374413348738, 0.002649947848435518, 0.0026115236046332035, 0.002573656512366022, 0.0025363384929367153, 0.002499561584789133, 0.00246331794180969, 0.00242759983165345, 0.002392399634094475, 0.0023577098394001053, 0.002323523046728804, 0.0022898319625512366, 0.0022566293990942433, 0.002223908272807377, 0.00219166160285167, 0.002159882509610321, 0.002128564213220971, 0.0020977000321292676, 0.0020672833816633932, 0.002037307772629274, 0.0020077668099261494, 0.001978654191182221, 0.0019499637054100785, 0.0019216892316816323, 0.001893824737822249, 0.0018663642791238262, 0.0018393019970765307, 0.0018126321181189213, 0.0017863489524061968, 0.0017604468925963073, 0.0017349204126536608, 0.001709764066670183, 0.0016849724877034654, 0.001660540386631765, 0.0016364625510256047, 0.0016127338440357333, 0.0015893492032972153, 0.0015663036398494057, 0.0015435922370715895, 0.0015212101496340515, 0.0014991526024643578, 0.0014774148897286248, 0.0014559923738275598, 0.00143488048440706, 0.0014140747173831578, 0.001393570633981102, 0.0013733638597883762, 0.0013534500838214448, 0.001333825057606034, 0.0013144845942707464, 0.0012954245676538207, 0.0012766409114228403, 0.0012581296182072094, 0.0012398867387432048, 0.0012219083810314283, 0.0012041907095064726, 0.001186729944218629, 0.0011695223600274587, 0.0011525642858070608, 0.0011358521036628584, 0.0011193822481597468, 0.0011031512055614306, 0.00108715551308079, 0.0010713917581411186, 0.0010558565776480724, 0.0010405466572721753, 0.001025458730741729, 0.001010589579145974, 0.0009959360302483572, 0.0009814949578097563, 0.0009672632809215147, 0.0009532379633481529, 0.0009394160128796046, 0.0009257944806928504, 0.000912370460722804, 0.0008991410890423234, 0.0008861035432512098, 0.0008732550418740673, 0.0008605928437668934, 0.0008481142475322734, 0.0008358165909430555, 0.0008236972503743812, 0.0008117536402439528, 0.0007999832124604156, 0.0007883834558797395, 0.0007769518957694833, 0.0007656860932808258, 0.0007545836449282539, 0.0007436421820767943, 0.0007328593704366808, 0.0007222329095653489, 0.0007117605323766513, 0.00070144000465719, 0.0006912691245896607, 0.0006812457222831107, 0.0006713676593100056, 0.0006616328282500106, 0.0006520391522403854, 0.0006425845845328998, 0.0006332671080571729, 0.0006240847349903439, 0.0006150355063329839, 0.0006061174914911557, 0.000597328787864534, 0.0005886675204404983, 0.0005801318413941111, 0.0005717199296938965, 0.000563429990713335, 0.0005552602558479916, 0.0005472089821381957, 0.000539274451897192, 0.0005314549723446826, 0.0005237488752456848, 0.0005161545165546224, 0.0005086702760645804, 0.000501294557061644, 0.0004940257859842503, 0.0004868624120874786, 0.0004798029071122102, 0.00047284576495908317, 0.0004659895013671765, 0.00045923265359735247, 0.0004525737801201909, 0.0004460114603084481, 0.00043954429413397563, 0.000433170901869033, 0.000426889923791932, 0.00042070001989694903, 0.0004145998696084433, 0.0004085881714991209, 0.0004026636430123836, 0.00039682502018870407, 0.00039107105739596786, 0.00038540052706372637, 0.00037981221942130235, 0.0003743049422396935, 0.00036887752057721793, 0.0003635287965288483, 0.00035825762897918006, 0.00035306289335898197, 0.0003479434814052767, 0.0003428983009249002, 0.00033792627556148916, 0.0003330263445658476, 0.0003281974625696428, 0.000323438599362383, 0.00031874873967162846, 0.0003141268829463899, 0.0003095720431436672, 0.0003050832485180841, 0.00030065954141457186, 0.0002962999780640606, 0.00029200362838213175, 0.0002877695757705908, 0.0002835969169219173, 0.00027948476162654946, 0.00027543223258296454, 0.00027143846521051154, 0.0002675026074649591, 0.0002636238196567173, 0.00025980127427169486, 0.0002560341557947553, 0.0002523216605357314, 0.00024866299645796326, 0.00024505738300932285, 0.00024150405095568764, 0.00023800224221683016, 0.00023455120970468618, 0.00023115021716396824, 0.0002277985390150907, 0.00022449546019937187, 0.000221240276026481, 0.00021803229202409704, 0.00021487082378974763, 0.0002117551968447963, 0.00020868474649054675, 0.00020565881766643383, 0.00020267676481027056, 0.00019973795172052163, 0.0001968417514205741, 0.0001939875460249758, 0.00019117472660761363, 0.00018840269307180324, 0.00018567085402226212, 0.00018297862663893931, 0.0001803254365526747, 0.00017771071772266093, 0.00017513391231568237, 0.00017259447058710496, 0.00017009185076359194, 0.00016762551892751987, 0.00016519494890307083, 0.00016279962214397632, 0.0001604390276228887, 0.0001581126617223568, 0.00015582002812738262, 0.00015356063771953559, 0.00015133400847260232, 0.0001491396653497496, 0.00014697714020217822, 0.00014484597166924664, 0.00014274570508004259, 0.00014067589235638197, 0.00013863609191721446, 0.00013662586858441484, 0.00013464479348994083, 0.0001326924439843367, 0.0001307684035465638, 0.00012887226169513863, 0.00012700361390055915, 0.00012516206149900105, 0.00012334721160726553, 0.00012155867703896018, 0.00011979607622189528, 0.00011805903311667778, 0.00011634717713648597, 0.00011466014306800693, 0.00011299757099352083, 0.00011135910621411478, 0.00010974439917401011, 0.00010815310538598698, 0.00010658488535789017, 0.00010503940452020078, 0.00010351633315465786, 0.00010201534632391532, 0.00010053612380221857, 9.90783500070864e-05, 9.764171393198365e-05, 9.622590907996989e-05, 9.483063339831034e-05, 9.345558921403484e-05, 9.210048317043133e-05, 9.076502616446009e-05, 8.944893328507542e-05, 8.815192375244184e-05, 8.687372085803142e-05, 8.561405190558997e-05, 8.437264815295893e-05, 8.314924475474102e-05, 8.194358070579729e-05, 8.075539878556323e-05, 7.958444550317256e-05, 7.843047104337655e-05, 7.72932292132476e-05, 7.617247738965552e-05, 7.506797646750552e-05, 7.39794908087267e-05, 7.290678819200015e-05, 7.184963976321615e-05, 7.080781998664952e-05, 6.97811065968431e-05, 6.876928055118888e-05, 6.777212598319665e-05, 6.67894301564403e-05, 6.582098341917192e-05, 6.486657915959393e-05, 6.392601376177983e-05, 6.299908656223402e-05, 6.208559980708163e-05, 6.118535860987894e-05, 6.02981709100357e-05, 5.9423847431840185e-05, 5.85622016440785e-05, 5.7713049720239374e-05, 5.687621049929591e-05, 5.605150544705612e-05, 5.5238758618073805e-05, 5.443779661811174e-05, 5.3648448567149115e-05, 5.287054606292546e-05, 5.210392314501304e-05, 5.1348416259410354e-05, 5.0603864223648906e-05, 4.9870108192406e-05, 4.914699162361611e-05, 4.8434360245073685e-05, 4.773206202152012e-05, 4.7039947122208076e-05, 4.635786788893606e-05, 4.5685678804546495e-05, 4.502323646188057e-05, 4.43703995331833e-05, 4.3727028739952146e-05, 4.309298682322284e-05, 4.2468138514286115e-05, 4.185235050582897e-05, 4.124549142349444e-05, 4.064743179785378e-05, 4.005804403678491e-05, 3.947720239825153e-05, 3.8904782963476875e-05, 3.834066361050646e-05, 3.7784723988154126e-05, 3.723684549032589e-05, 3.669691123071616e-05, 3.616480601787078e-05, 3.564041633061165e-05, 3.512363029381779e-05, 3.4614337654557435e-05, 3.411242975856635e-05, 3.3617799527067145e-05, 3.3130341433924675e-05], "lam": 0.9855}

==> anc/reproducibility/sim/rep_curve.py <==
"""Full-state trace distance D(l) of the error-correcting (repetition-code) reservoir (k = 5, n = 8, q = 0.9), blank inputs after the
stored bit. Saved to rep_curve.json together with the single-qubit readout bound q*lambda^l."""
import json, numpy as np
from fractions import Fraction
from math import comb
from qrc_sim import step, trace_distance
r = 3; n = 2 * r + 2; k = r + 2; q = 0.9; d = 2 ** n
P = np.zeros((d, d))
for idx in range(d):
    bits = [(idx >> (n - 1 - j)) & 1 for j in range(n)]
    a, c, b, x = bits[:r], bits[r], bits[r + 1], bits[r + 2:]
    F = b if c == 1 else int(sum(x) > r / 2)
    new = x + [c, b] + [ai ^ F for ai in a]
    P[sum(bit << (n - 1 - j) for j, bit in enumerate(new)), idx] = 1
U = P.astype(complex)
def inp(sym):
    c, b = (0, 0) if sym == "blank" else (1, sym)
    v = np.zeros(2 ** k); v[(c << 1) | b] = 1
    return np.outer(v, v).astype(complex)
rng = np.random.default_rng(3)
rho = np.eye(d, dtype=complex) / d
for _ in range(50):
    rho = step(rho, inp([0, 1, "blank"][rng.integers(3)]), U, n, k, q)
X = step(rho, inp(1), U, n, k, q) - step(rho, inp(0), U, n, k, q)
D = [trace_distance(X)]
for l in range(1, 700):
    X = step(X, inp("blank"), U, n, k, q)
    D.append(trace_distance(X))
pr = float(sum(Fraction(comb(r, j)) * Fraction(1, 20) ** j * Fraction(19, 20) ** (r - j) for j in range(2, 4)))
lam = 1 - 2 * pr
json.dump(dict(D=D, readout=[q * lam ** l for l in range(700)], lam=lam), open("rep_curve.json", "w"))
W = 1 + max(i for i, v in enumerate(D) if v > 1e-2)
W1 = 1 + max(l for l in range(700) if q * lam ** l > 1e-2)          # same convention, single-qubit readout
print("W(0.01) full state:", W, " single-qubit readout:", W1, " (Eq. S18 without rounding:",
      np.log(q / 1e-2) / -np.log(lam), ")")


==> anc/reproducibility/sim/results_cold.json <==
[{"model": "ising", "n": 8, "k": 2, "q": 0.9, "tau": 10.0, "encoding": "cold", "W": [11, 11, 13, 11, 11, 10], "parts": [{"single/randomA": 8, "single/randomB": 8, "single/const0": 8, "single/const05": 8, "single/const1": 9, "history/randomA": 10, "history/randomB": 10, "history/const0": 10, "history/const05": 10, "history/const1": 11}, {"single/randomA": 9, "single/randomB": 9, "single/const0": 8, "single/const05": 9, "single/const1": 9, "history/randomA": 11, "history/randomB": 11, "history/const0": 11, "history/const05": 11, "history/const1": 11}, {"single/randomA": 9, "single/randomB": 9, "single/const0": 9, "single/const05": 9, "single/const1": 9, "history/randomA": 12, "history/randomB": 12, "history/const0": 12, "history/const05": 12, "history/const1": 13}, {"single/randomA": 8, "single/randomB": 8, "single/const0": 7, "single/const05": 8, "single/const1": 8, "history/randomA": 10, "history/randomB": 10, "history/const0": 10, "history/const05": 11, "history/const1": 11}, {"single/randomA": 8, "single/randomB": 8, "single/const0": 8, "single/const05": 8, "single/const1": 8, "history/randomA": 11, "history/randomB": 11, "history/const0": 11, "history/const05": 11, "history/const1": 10}, {"single/randomA": 8, "single/randomB": 8, "single/const0": 8, "single/const05": 8, "single/const1": 8, "history/randomA": 10, "history/randomB": 10, "history/const0": 10, "history/const05": 10, "history/const1": 10}], "curves": [[0.7394143958851067, 0.45143988681836844, 0.30064060812603555, 0.19603674107236663, 0.12714954770132325, 0.08210200299959206, 0.05349465857920961, 0.03462531325742898, 0.022416623904728504, 0.014548962951378908, 0.009386767727216812, 0.006227161767545725, 0.004112975325296567, 0.0026599327181014093], [0.754631675969736, 0.5010503091751826, 0.34634283644946806, 0.23225246693594293, 0.15654940346247054, 0.10409900403891892, 0.06826880127941136, 0.04556388575458592, 0.03039836253856887, 0.020196473623082953, 0.013647103365808154, 0.009168704856842255, 0.006137831810208785, 0.0040904552294378045, 0.002683976361739843], [0.7659611604090936, 0.4857737173119723, 0.3386355001997958, 0.2304926969995419, 0.15850003466534363, 0.10954113516199893, 0.0746030529879545, 0.050380759116256835, 0.03432067679532346, 0.023441584367392427, 0.016359745340060815, 0.01117600119613853, 0.007661678226287491, 0.005322102767220015, 0.003653719388358372, 0.0024968196646880663], [0.7404433883917012, 0.47547720270344446, 0.31518263085176246, 0.20035279176990972, 0.12742499591525433, 0.08269724218727076, 0.05518853598430101, 0.03579972100981384, 0.022849813540828476, 0.014713221403323155, 0.00947086997062581, 0.006048277230422771, 0.0038380129305332824, 0.0024527202588829973], [0.7319185634716289, 0.44694518814585715, 0.2962110058938861, 0.19576373026564237, 0.12945760226776443, 0.0861609170422962, 0.05845155030374577, 0.03873924711066001, 0.025907804208544435, 0.017616884540464124, 0.011641041496131755, 0.007650610613093266, 0.005088381411616413, 0.0033060143548313743, 0.002131314708468875], [0.7409982687565546, 0.4768013316596187, 0.3099488365518171, 0.2015690352104227, 0.1285749185724616, 0.08019609615351815, 0.04999377558317587, 0.031689609522896345, 0.02032617817719351, 0.01283307991282227, 0.007982006304662793, 0.004997635406515219, 0.003181509574731441, 0.0020712576099607308]], "washout": [{"steps": [60, 60, 60], "residual": 6.015016816445637e-11}, {"steps": [60, 60, 60], "residual": 1.6782577452495563e-10}, {"steps": [60, 60, 60], "residual": 3.3791766860669992e-09}, {"steps": [60, 60, 60], "residual": 3.187834420682056e-11}, {"steps": [60, 60, 60], "residual": 5.5686908596716206e-11}, {"steps": [60, 60, 60], "residual": 1.1533976662755879e-11}]}, {"model": "ising", "n": 8, "k": 3, "q": 0.9, "tau": 10.0, "encoding": "cold", "W": [8, 8, 8, 8, 7, 8], "parts": [{"single/randomA": 7, "single/randomB": 7, "single/const0": 7, "single/const05": 7, "single/const1": 7, "history/randomA": 8, "history/randomB": 8, "history/const0": 8, "history/const05": 8, "history/const1": 8}, {"single/randomA": 7, "single/randomB": 6, "single/const0": 6, "single/const05": 6, "single/const1": 7, "history/randomA": 8, "history/randomB": 8, "history/const0": 7, "history/const05": 8, "history/const1": 8}, {"single/randomA": 6, "single/randomB": 6, "single/const0": 7, "single/const05": 6, "single/const1": 6, "history/randomA": 7, "history/randomB": 7, "history/const0": 8, "history/const05": 7, "history/const1": 8}, {"single/randomA": 6, "single/randomB": 6, "single/const0": 6, "single/const05": 6, "single/const1": 6, "history/randomA": 7, "history/randomB": 8, "history/const0": 8, "history/const05": 8, "history/const1": 7}, {"single/randomA": 6, "single/randomB": 6, "single/const0": 6, "single/const05": 6, "single/const1": 6, "history/randomA": 7, "history/randomB": 7, "history/const0": 7, "history/const05": 7, "history/const1": 7}, {"single/randomA": 6, "single/randomB": 6, "single/const0": 7, "single/const05": 6, "single/const1": 6, "history/randomA": 7, "history/randomB": 7, "history/const0": 8, "history/const05": 7, "history/const1": 7}], "curves": [[0.754458637629732, 0.40387748143297064, 0.23973021426111843, 0.1471684500328671, 0.08888070738652754, 0.05006212298601154, 0.027694965945596436, 0.015763689562200818, 0.009422641702347708, 0.0057355488549142, 0.0032754539371691654, 0.0017810569504974395], [0.7467100952073231, 0.39048152315370693, 0.223986061319549, 0.1257849489623527, 0.07375458623178272, 0.0422770082102334, 0.024170701198431434, 0.014405151063391833, 0.008436961662653682, 0.004897515740885346, 0.0027747630238212596], [0.7489290315077894, 0.3948726431856304, 0.22408691386765928, 0.1231087666576602, 0.06617951511957458, 0.034900716799123974, 0.01807611679274295, 0.009639242575669626, 0.005064366760790259, 0.002741884053365759], [0.7348027910616571, 0.35353156485211124, 0.19680713988672555, 0.10802159307743207, 0.06101150772302676, 0.03339565330816681, 0.017563684752967452, 0.009266659436756298, 0.005523778064539088, 0.003205048617929452, 0.0020202922122151408], [0.7250329948826735, 0.3203096517783396, 0.16229418458308736, 0.0918255039561929, 0.05059612975478721, 0.027269822227781113, 0.015057847359412523, 0.008417911120081325, 0.004692513138594547, 0.002666589081380605], [0.7337021001575826, 0.37043110945763175, 0.20603052682706996, 0.11142615299424494, 0.061851873841325476, 0.03410866901697514, 0.01875372562566216, 0.009838536819076382, 0.004933729397629573, 0.002463054422263043]], "washout": [{"steps": [60, 60, 60], "residual": 8.162919259650964e-14}, {"steps": [60, 60, 60], "residual": 1.4012631000117807e-11}, {"steps": [60, 60, 60], "residual": 5.759274993313043e-14}, {"steps": [60, 60, 60], "residual": 1.0319016506177762e-11}, {"steps": [60, 60, 60], "residual": 2.1859646583637483e-15}, {"steps": [60, 60, 60], "residual": 1.670642133815746e-14}]}, {"model": "ising", "n": 8, "k": 4, "q": 0.9, "tau": 10.0, "encoding": "cold", "W": [6, 7, 6, 7, 6, 6], "parts": [{"single/randomA": 5, "single/randomB": 5, "single/const0": 5, "single/const05": 5, "single/const1": 5, "history/randomA": 6, "history/randomB": 6, "history/const0": 6, "history/const05": 6, "history/const1": 6}, {"single/randomA": 5, "single/randomB": 5, "single/const0": 4, "single/const05": 5, "single/const1": 6, "history/randomA": 7, "history/randomB": 7, "history/const0": 6, "history/const05": 7, "history/const1": 7}, {"single/randomA": 5, "single/randomB": 5, "single/const0": 5, "single/const05": 5, "single/const1": 4, "history/randomA": 5, "history/randomB": 6, "history/const0": 5, "history/const05": 6, "history/const1": 5}, {"single/randomA": 6, "single/randomB": 6, "single/const0": 5, "single/const05": 6, "single/const1": 5, "history/randomA": 7, "history/randomB": 7, "history/const0": 6, "history/const05": 7, "history/const1": 6}, {"single/randomA": 5, "single/randomB": 4, "single/const0": 5, "single/const05": 5, "single/const1": 5, "history/randomA": 6, "history/randomB": 5, "history/const0": 6, "history/const05": 5, "history/const1": 5}, {"single/randomA": 5, "single/randomB": 5, "single/const0": 5, "single/const05": 5, "single/const1": 5, "history/randomA": 6, "history/randomB": 6, "history/const0": 6, "history/const05": 6, "history/const1": 5}], "curves": [[0.7621419746735469, 0.33488508387331, 0.1618840847140509, 0.07491592845636533, 0.03108751271751816, 0.015012127508677035, 0.007664911987082989, 0.0036210137951010746, 0.001593733175923004], [0.7646211097433203, 0.26477078527940007, 0.12717597291598595, 0.07082261268635993, 0.040006693060339035, 0.023041198330586085, 0.013208553701469845, 0.007262309352174279, 0.003981979501271477, 0.0021274393712509216], [0.7459744030262594, 0.32186901605674545, 0.13045860115378516, 0.04529664632086444, 0.015026137824689565, 0.006025033886016919, 0.0024457232916439992], [0.7727090385761068, 0.34894958417108213, 0.1890084115516919, 0.09552143372534148, 0.047952475583089404, 0.024035154054963977, 0.011364351149118006, 0.005566100811669281, 0.0028139384555693307], [0.7429829468535584, 0.264177486574556, 0.1123453657789933, 0.04840158684518783, 0.02398030812270143, 0.010856678339323486, 0.004409754288250093, 0.0017529567781232906], [0.7625929283790753, 0.3269236273545174, 0.1398030258202964, 0.061505983794228246, 0.029285512612675958, 0.013475799383985219, 0.0068110418907111215, 0.003025220577731677, 0.0012445536859795985]], "washout": [{"steps": [60, 60, 60], "residual": 1.0570680814812305e-15}, {"steps": [60, 60, 60], "residual": 8.39813790142418e-15}, {"steps": [60, 60, 60], "residual": 1.8437010600996073e-15}, {"steps": [60, 60, 60], "residual": 2.6351095462709977e-15}, {"steps": [60, 60, 60], "residual": 1.2164942276220593e-14}, {"steps": [60, 60, 60], "residual": 2.2624801664713297e-15}]}, {"model": "haar", "n": 8, "k": 2, "q": 0.9, "tau": 10.0, "encoding": "cold", "W": [4, 4, 4, 4, 4, 4], "parts": [{"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}], "curves": [[0.5702580229581313, 0.12360252958048415, 0.03818638417974351, 0.011939757829504665, 0.0037041166633475704, 0.0011487395560254713], [0.5707658267789096, 0.12416056338488617, 0.03779396207574709, 0.011802807501086022, 0.0036799644574297867, 0.0011741255602898152], [0.57114455106332, 0.12432079920362399, 0.038231451394050465, 0.012233084029710378, 0.0038513244374953027, 0.001206900941084381], [0.5700429261567685, 0.12147840457099102, 0.03665341774865988, 0.011348029992449764, 0.0036254283446557896, 0.0011440731191776875], [0.5706407429806171, 0.12348547675175603, 0.0374346755411945, 0.01159326457336355, 0.003597265351210667, 0.0011211589338449963], [0.5702636897544466, 0.12155424507370374, 0.0372362122442523, 0.011834979186979813, 0.003776585483447635, 0.0011920297265054273]], "washout": [{"steps": [60, 60, 60], "residual": 3.2830915536485434e-16}, {"steps": [60, 60, 60], "residual": 6.219604737449254e-16}, {"steps": [60, 60, 60], "residual": 2.0677382543584223e-16}, {"steps": [60, 60, 60], "residual": 2.231585034247022e-16}, {"steps": [60, 60, 60], "residual": 3.30226409754038e-16}, {"steps": [60, 60, 60], "residual": 5.864381173572857e-16}]}, {"model": "haar", "n": 8, "k": 3, "q": 0.9, "tau": 10.0, "encoding": "cold", "W": [3, 3, 3, 3, 3, 3], "parts": [{"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}, {"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}, {"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}, {"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}, {"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}, {"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}], "curves": [[0.6183691680110195, 0.10688885713498127, 0.02521717850803578, 0.0062520835063720765, 0.0014891542925161059], [0.6176287305906417, 0.10436779471577068, 0.02453087149292121, 0.0058080599223960284, 0.0014110967508540778], [0.6176895678024051, 0.10234062666342797, 0.024812072720944024, 0.005976704103907495, 0.001442456140277242], [0.6169222990227214, 0.10385776916708334, 0.02390701312817272, 0.005793257163497417, 0.0014034799162691248], [0.6182866577922397, 0.1032055121156769, 0.024367197931026992, 0.005921441292463145, 0.0014472817504612432], [0.6179384037245392, 0.10433959586781988, 0.02491928949004766, 0.006096198895192471, 0.001418906000004287]], "washout": [{"steps": [60, 60, 60], "residual": 2.635229948743754e-16}, {"steps": [60, 60, 60], "residual": 4.736392059077336e-16}, {"steps": [60, 60, 60], "residual": 4.417382199429812e-16}, {"steps": [60, 60, 60], "residual": 4.50549801131852e-16}, {"steps": [60, 60, 60], "residual": 4.523394659237417e-16}, {"steps": [60, 60, 60], "residual": 2.2842263894980007e-16}]}, {"model": "haar", "n": 8, "k": 4, "q": 0.9, "tau": 10.0, "encoding": "cold", "W": [3, 3, 3, 3, 3, 3], "parts": [{"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}, {"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}, {"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}, {"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}, {"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}, {"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}], "curves": [[0.6743581410997606, 0.08377884621409346, 0.015333633187410987, 0.0028697548346713797], [0.674897559529724, 0.08020278043229714, 0.013987573190407648, 0.0026492024584669075], [0.676157942042794, 0.08148501986326528, 0.014635096456829085, 0.0026583269334838617], [0.6749879978378827, 0.0905327322206618, 0.016293246304708395, 0.003079309292716998, 0.0005691285794808081], [0.6760939412113998, 0.08783412206982488, 0.016785593062249353, 0.002949003358338238], [0.6746106885310232, 0.08445379184456837, 0.014313872738153408, 0.0026711440883517017]], "washout": [{"steps": [60, 60, 60], "residual": 5.84413404586661e-16}, {"steps": [60, 60, 60], "residual": 3.9143877985755014e-16}, {"steps": [60, 60, 60], "residual": 4.715467003686463e-16}, {"steps": [60, 60, 60], "residual": 4.2755835454294596e-16}, {"steps": [60, 60, 60], "residual": 3.707427792830607e-16}, {"steps": [60, 60, 60], "residual": 6.858487728372173e-16}]}]

==> anc/reproducibility/sim/results_cold_haar.json <==
[{"model": "haar", "n": 8, "k": 2, "q": 0.9, "tau": 10.0, "encoding": "cold", "W": [4, 4, 4, 4, 4, 4], "parts": [{"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}], "curves": [[0.5702580229581313, 0.12360252958048415, 0.03818638417974351, 0.011939757829504665, 0.0037041166633475704, 0.0011487395560254713], [0.5707658267789096, 0.12416056338488617, 0.03779396207574709, 0.011802807501086022, 0.0036799644574297867, 0.0011741255602898152], [0.57114455106332, 0.12432079920362399, 0.038231451394050465, 0.012233084029710378, 0.0038513244374953027, 0.001206900941084381], [0.5700429261567685, 0.12147840457099102, 0.03665341774865988, 0.011348029992449764, 0.0036254283446557896, 0.0011440731191776875], [0.5706407429806171, 0.12348547675175603, 0.0374346755411945, 0.01159326457336355, 0.003597265351210667, 0.0011211589338449963], [0.5702636897544466, 0.12155424507370374, 0.0372362122442523, 0.011834979186979813, 0.003776585483447635, 0.0011920297265054273]], "washout": [{"steps": [60, 60, 60], "residual": 3.2830915536485434e-16}, {"steps": [60, 60, 60], "residual": 6.219604737449254e-16}, {"steps": [60, 60, 60], "residual": 2.0677382543584223e-16}, {"steps": [60, 60, 60], "residual": 2.231585034247022e-16}, {"steps": [60, 60, 60], "residual": 3.30226409754038e-16}, {"steps": [60, 60, 60], "residual": 5.864381173572857e-16}]}, {"model": "haar", "n": 8, "k": 3, "q": 0.9, "tau": 10.0, "encoding": "cold", "W": [3, 3, 3, 3, 3, 3], "parts": [{"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}, {"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}, {"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}, {"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}, {"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}, {"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}], "curves": [[0.6183691680110195, 0.10688885713498127, 0.02521717850803578, 0.0062520835063720765, 0.0014891542925161059], [0.6176287305906417, 0.10436779471577068, 0.02453087149292121, 0.0058080599223960284, 0.0014110967508540778], [0.6176895678024051, 0.10234062666342797, 0.024812072720944024, 0.005976704103907495, 0.001442456140277242], [0.6169222990227214, 0.10385776916708334, 0.02390701312817272, 0.005793257163497417, 0.0014034799162691248], [0.6182866577922397, 0.1032055121156769, 0.024367197931026992, 0.005921441292463145, 0.0014472817504612432], [0.6179384037245392, 0.10433959586781988, 0.02491928949004766, 0.006096198895192471, 0.001418906000004287]], "washout": [{"steps": [60, 60, 60], "residual": 2.635229948743754e-16}, {"steps": [60, 60, 60], "residual": 4.736392059077336e-16}, {"steps": [60, 60, 60], "residual": 4.417382199429812e-16}, {"steps": [60, 60, 60], "residual": 4.50549801131852e-16}, {"steps": [60, 60, 60], "residual": 4.523394659237417e-16}, {"steps": [60, 60, 60], "residual": 2.2842263894980007e-16}]}, {"model": "haar", "n": 8, "k": 4, "q": 0.9, "tau": 10.0, "encoding": "cold", "W": [3, 3, 3, 3, 3, 3], "parts": [{"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}, {"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}, {"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}, {"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}, {"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}, {"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}], "curves": [[0.6743581410997606, 0.08377884621409346, 0.015333633187410987, 0.0028697548346713797], [0.674897559529724, 0.08020278043229714, 0.013987573190407648, 0.0026492024584669075], [0.676157942042794, 0.08148501986326528, 0.014635096456829085, 0.0026583269334838617], [0.6749879978378827, 0.0905327322206618, 0.016293246304708395, 0.003079309292716998, 0.0005691285794808081], [0.6760939412113998, 0.08783412206982488, 0.016785593062249353, 0.002949003358338238], [0.6746106885310232, 0.08445379184456837, 0.014313872738153408, 0.0026711440883517017]], "washout": [{"steps": [60, 60, 60], "residual": 5.84413404586661e-16}, {"steps": [60, 60, 60], "residual": 3.9143877985755014e-16}, {"steps": [60, 60, 60], "residual": 4.715467003686463e-16}, {"steps": [60, 60, 60], "residual": 4.2755835454294596e-16}, {"steps": [60, 60, 60], "residual": 3.707427792830607e-16}, {"steps": [60, 60, 60], "residual": 6.858487728372173e-16}]}]

==> anc/reproducibility/sim/results_cold_ising.json <==
[{"model": "ising", "n": 8, "k": 2, "q": 0.9, "tau": 10.0, "encoding": "cold", "W": [11, 11, 13, 11, 11, 10], "parts": [{"single/randomA": 8, "single/randomB": 8, "single/const0": 8, "single/const05": 8, "single/const1": 9, "history/randomA": 10, "history/randomB": 10, "history/const0": 10, "history/const05": 10, "history/const1": 11}, {"single/randomA": 9, "single/randomB": 9, "single/const0": 8, "single/const05": 9, "single/const1": 9, "history/randomA": 11, "history/randomB": 11, "history/const0": 11, "history/const05": 11, "history/const1": 11}, {"single/randomA": 9, "single/randomB": 9, "single/const0": 9, "single/const05": 9, "single/const1": 9, "history/randomA": 12, "history/randomB": 12, "history/const0": 12, "history/const05": 12, "history/const1": 13}, {"single/randomA": 8, "single/randomB": 8, "single/const0": 7, "single/const05": 8, "single/const1": 8, "history/randomA": 10, "history/randomB": 10, "history/const0": 10, "history/const05": 11, "history/const1": 11}, {"single/randomA": 8, "single/randomB": 8, "single/const0": 8, "single/const05": 8, "single/const1": 8, "history/randomA": 11, "history/randomB": 11, "history/const0": 11, "history/const05": 11, "history/const1": 10}, {"single/randomA": 8, "single/randomB": 8, "single/const0": 8, "single/const05": 8, "single/const1": 8, "history/randomA": 10, "history/randomB": 10, "history/const0": 10, "history/const05": 10, "history/const1": 10}], "curves": [[0.7394143958851067, 0.45143988681836844, 0.30064060812603555, 0.19603674107236663, 0.12714954770132325, 0.08210200299959206, 0.05349465857920961, 0.03462531325742898, 0.022416623904728504, 0.014548962951378908, 0.009386767727216812, 0.006227161767545725, 0.004112975325296567, 0.0026599327181014093], [0.754631675969736, 0.5010503091751826, 0.34634283644946806, 0.23225246693594293, 0.15654940346247054, 0.10409900403891892, 0.06826880127941136, 0.04556388575458592, 0.03039836253856887, 0.020196473623082953, 0.013647103365808154, 0.009168704856842255, 0.006137831810208785, 0.0040904552294378045, 0.002683976361739843], [0.7659611604090936, 0.4857737173119723, 0.3386355001997958, 0.2304926969995419, 0.15850003466534363, 0.10954113516199893, 0.0746030529879545, 0.050380759116256835, 0.03432067679532346, 0.023441584367392427, 0.016359745340060815, 0.01117600119613853, 0.007661678226287491, 0.005322102767220015, 0.003653719388358372, 0.0024968196646880663], [0.7404433883917012, 0.47547720270344446, 0.31518263085176246, 0.20035279176990972, 0.12742499591525433, 0.08269724218727076, 0.05518853598430101, 0.03579972100981384, 0.022849813540828476, 0.014713221403323155, 0.00947086997062581, 0.006048277230422771, 0.0038380129305332824, 0.0024527202588829973], [0.7319185634716289, 0.44694518814585715, 0.2962110058938861, 0.19576373026564237, 0.12945760226776443, 0.0861609170422962, 0.05845155030374577, 0.03873924711066001, 0.025907804208544435, 0.017616884540464124, 0.011641041496131755, 0.007650610613093266, 0.005088381411616413, 0.0033060143548313743, 0.002131314708468875], [0.7409982687565546, 0.4768013316596187, 0.3099488365518171, 0.2015690352104227, 0.1285749185724616, 0.08019609615351815, 0.04999377558317587, 0.031689609522896345, 0.02032617817719351, 0.01283307991282227, 0.007982006304662793, 0.004997635406515219, 0.003181509574731441, 0.0020712576099607308]], "washout": [{"steps": [60, 60, 60], "residual": 6.015016816445637e-11}, {"steps": [60, 60, 60], "residual": 1.6782577452495563e-10}, {"steps": [60, 60, 60], "residual": 3.3791766860669992e-09}, {"steps": [60, 60, 60], "residual": 3.187834420682056e-11}, {"steps": [60, 60, 60], "residual": 5.5686908596716206e-11}, {"steps": [60, 60, 60], "residual": 1.1533976662755879e-11}]}, {"model": "ising", "n": 8, "k": 3, "q": 0.9, "tau": 10.0, "encoding": "cold", "W": [8, 8, 8, 8, 7, 8], "parts": [{"single/randomA": 7, "single/randomB": 7, "single/const0": 7, "single/const05": 7, "single/const1": 7, "history/randomA": 8, "history/randomB": 8, "history/const0": 8, "history/const05": 8, "history/const1": 8}, {"single/randomA": 7, "single/randomB": 6, "single/const0": 6, "single/const05": 6, "single/const1": 7, "history/randomA": 8, "history/randomB": 8, "history/const0": 7, "history/const05": 8, "history/const1": 8}, {"single/randomA": 6, "single/randomB": 6, "single/const0": 7, "single/const05": 6, "single/const1": 6, "history/randomA": 7, "history/randomB": 7, "history/const0": 8, "history/const05": 7, "history/const1": 8}, {"single/randomA": 6, "single/randomB": 6, "single/const0": 6, "single/const05": 6, "single/const1": 6, "history/randomA": 7, "history/randomB": 8, "history/const0": 8, "history/const05": 8, "history/const1": 7}, {"single/randomA": 6, "single/randomB": 6, "single/const0": 6, "single/const05": 6, "single/const1": 6, "history/randomA": 7, "history/randomB": 7, "history/const0": 7, "history/const05": 7, "history/const1": 7}, {"single/randomA": 6, "single/randomB": 6, "single/const0": 7, "single/const05": 6, "single/const1": 6, "history/randomA": 7, "history/randomB": 7, "history/const0": 8, "history/const05": 7, "history/const1": 7}], "curves": [[0.754458637629732, 0.40387748143297064, 0.23973021426111843, 0.1471684500328671, 0.08888070738652754, 0.05006212298601154, 0.027694965945596436, 0.015763689562200818, 0.009422641702347708, 0.0057355488549142, 0.0032754539371691654, 0.0017810569504974395], [0.7467100952073231, 0.39048152315370693, 0.223986061319549, 0.1257849489623527, 0.07375458623178272, 0.0422770082102334, 0.024170701198431434, 0.014405151063391833, 0.008436961662653682, 0.004897515740885346, 0.0027747630238212596], [0.7489290315077894, 0.3948726431856304, 0.22408691386765928, 0.1231087666576602, 0.06617951511957458, 0.034900716799123974, 0.01807611679274295, 0.009639242575669626, 0.005064366760790259, 0.002741884053365759], [0.7348027910616571, 0.35353156485211124, 0.19680713988672555, 0.10802159307743207, 0.06101150772302676, 0.03339565330816681, 0.017563684752967452, 0.009266659436756298, 0.005523778064539088, 0.003205048617929452, 0.0020202922122151408], [0.7250329948826735, 0.3203096517783396, 0.16229418458308736, 0.0918255039561929, 0.05059612975478721, 0.027269822227781113, 0.015057847359412523, 0.008417911120081325, 0.004692513138594547, 0.002666589081380605], [0.7337021001575826, 0.37043110945763175, 0.20603052682706996, 0.11142615299424494, 0.061851873841325476, 0.03410866901697514, 0.01875372562566216, 0.009838536819076382, 0.004933729397629573, 0.002463054422263043]], "washout": [{"steps": [60, 60, 60], "residual": 8.162919259650964e-14}, {"steps": [60, 60, 60], "residual": 1.4012631000117807e-11}, {"steps": [60, 60, 60], "residual": 5.759274993313043e-14}, {"steps": [60, 60, 60], "residual": 1.0319016506177762e-11}, {"steps": [60, 60, 60], "residual": 2.1859646583637483e-15}, {"steps": [60, 60, 60], "residual": 1.670642133815746e-14}]}, {"model": "ising", "n": 8, "k": 4, "q": 0.9, "tau": 10.0, "encoding": "cold", "W": [6, 7, 6, 7, 6, 6], "parts": [{"single/randomA": 5, "single/randomB": 5, "single/const0": 5, "single/const05": 5, "single/const1": 5, "history/randomA": 6, "history/randomB": 6, "history/const0": 6, "history/const05": 6, "history/const1": 6}, {"single/randomA": 5, "single/randomB": 5, "single/const0": 4, "single/const05": 5, "single/const1": 6, "history/randomA": 7, "history/randomB": 7, "history/const0": 6, "history/const05": 7, "history/const1": 7}, {"single/randomA": 5, "single/randomB": 5, "single/const0": 5, "single/const05": 5, "single/const1": 4, "history/randomA": 5, "history/randomB": 6, "history/const0": 5, "history/const05": 6, "history/const1": 5}, {"single/randomA": 6, "single/randomB": 6, "single/const0": 5, "single/const05": 6, "single/const1": 5, "history/randomA": 7, "history/randomB": 7, "history/const0": 6, "history/const05": 7, "history/const1": 6}, {"single/randomA": 5, "single/randomB": 4, "single/const0": 5, "single/const05": 5, "single/const1": 5, "history/randomA": 6, "history/randomB": 5, "history/const0": 6, "history/const05": 5, "history/const1": 5}, {"single/randomA": 5, "single/randomB": 5, "single/const0": 5, "single/const05": 5, "single/const1": 5, "history/randomA": 6, "history/randomB": 6, "history/const0": 6, "history/const05": 6, "history/const1": 5}], "curves": [[0.7621419746735469, 0.33488508387331, 0.1618840847140509, 0.07491592845636533, 0.03108751271751816, 0.015012127508677035, 0.007664911987082989, 0.0036210137951010746, 0.001593733175923004], [0.7646211097433203, 0.26477078527940007, 0.12717597291598595, 0.07082261268635993, 0.040006693060339035, 0.023041198330586085, 0.013208553701469845, 0.007262309352174279, 0.003981979501271477, 0.0021274393712509216], [0.7459744030262594, 0.32186901605674545, 0.13045860115378516, 0.04529664632086444, 0.015026137824689565, 0.006025033886016919, 0.0024457232916439992], [0.7727090385761068, 0.34894958417108213, 0.1890084115516919, 0.09552143372534148, 0.047952475583089404, 0.024035154054963977, 0.011364351149118006, 0.005566100811669281, 0.0028139384555693307], [0.7429829468535584, 0.264177486574556, 0.1123453657789933, 0.04840158684518783, 0.02398030812270143, 0.010856678339323486, 0.004409754288250093, 0.0017529567781232906], [0.7625929283790753, 0.3269236273545174, 0.1398030258202964, 0.061505983794228246, 0.029285512612675958, 0.013475799383985219, 0.0068110418907111215, 0.003025220577731677, 0.0012445536859795985]], "washout": [{"steps": [60, 60, 60], "residual": 1.0570680814812305e-15}, {"steps": [60, 60, 60], "residual": 8.39813790142418e-15}, {"steps": [60, 60, 60], "residual": 1.8437010600996073e-15}, {"steps": [60, 60, 60], "residual": 2.6351095462709977e-15}, {"steps": [60, 60, 60], "residual": 1.2164942276220593e-14}, {"steps": [60, 60, 60], "residual": 2.2624801664713297e-15}]}]

==> anc/reproducibility/sim/results_main.json <==
[{"model": "ising", "n": 3, "k": 1, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [19, 16, 16, 18, 22, 14], "parts": [{"single/randomA": 11, "single/randomB": 11, "single/const0": 11, "single/const05": 12, "single/const1": 11, "history/randomA": 19, "history/randomB": 18, "history/const0": 18, "history/const05": 17, "history/const1": 17}, {"single/randomA": 10, "single/randomB": 10, "single/const0": 11, "single/const05": 11, "single/const1": 16, "history/randomA": 12, "history/randomB": 12, "history/const0": 12, "history/const05": 13, "history/const1": 12}, {"single/randomA": 13, "single/randomB": 13, "single/const0": 11, "single/const05": 13, "single/const1": 11, "history/randomA": 16, "history/randomB": 16, "history/const0": 14, "history/const05": 16, "history/const1": 13}, {"single/randomA": 14, "single/randomB": 14, "single/const0": 13, "single/const05": 14, "single/const1": 12, "history/randomA": 17, "history/randomB": 18, "history/const0": 18, "history/const05": 18, "history/const1": 14}, {"single/randomA": 13, "single/randomB": 13, "single/const0": 11, "single/const05": 11, "single/const1": 13, "history/randomA": 16, "history/randomB": 17, "history/const0": 13, "history/const05": 16, "history/const1": 22}, {"single/randomA": 10, "single/randomB": 11, "single/const0": 8, "single/const05": 12, "single/const1": 8, "history/randomA": 13, "history/randomB": 12, "history/const0": 11, "history/const05": 14, "history/const1": 10}], "curves": [[0.8783269386723526, 0.2989017389873275, 0.22970183746570522, 0.1714770698630464, 0.12704872508817042, 0.10386103049440891, 0.08032913646559689, 0.06576263386352053, 0.05539549448766533, 0.047017917732564855, 0.03983064226130874, 0.033773154100044736, 0.028506633199373195, 0.024177899807676508, 0.020512042326500758, 0.017262311300938065, 0.014512803109365133, 0.011953499652773454, 0.010001849167872057, 0.008333619264429819, 0.006938660907581872, 0.005733326085460729, 0.004715104945524495, 0.0038757363640939723, 0.0031921079165887073, 0.002645930388921183], [0.8571121264556307, 0.6230530017801077, 0.4651801633337981, 0.30808694042848417, 0.2301625500944504, 0.14041920157655116, 0.10131933101074092, 0.0683729025778595, 0.04350239529259435, 0.02690402541007273, 0.018426826453265918, 0.013222071002714393, 0.00957358044359707, 0.006894048393468989, 0.004787907536380268, 0.003332465806649116, 0.0024820912954352826], [0.9059265453000546, 0.7248360934738309, 0.543210819534205, 0.4441099964294285, 0.36790062759119907, 0.2975629634913493, 0.22737703486613617, 0.16146954809285854, 0.11833446499177233, 0.08557889743183597, 0.058842528166861, 0.04211515369664893, 0.027969782071595808, 0.019080196443855266, 0.014158954150241411, 0.010321253410384333, 0.0074736581279106415, 0.005197942893796419, 0.003875289861970708, 0.0028202762770727866], [0.9024545378696485, 0.7369179449843932, 0.5178792839767898, 0.40370414049876374, 0.3330067588484035, 0.27293646534375127, 0.21287791294869196, 0.16428343677023285, 0.12204789399207165, 0.09183365746698124, 0.06702161967223454, 0.05012612473597565, 0.03832506299857782, 0.028329553061360695, 0.021560631439079637, 0.016936161742001674, 0.012953705352691896, 0.009737820798012303, 0.0075584548773737215, 0.0055925815787560215, 0.00410426849734876, 0.0031932423950668783, 0.0023675282347286122], [0.8780579088692932, 0.7075371310841077, 0.3029215416383962, 0.25105486702026714, 0.19187491831566567, 0.1416286892505122, 0.10894795183633713, 0.08444473881200987, 0.06382104476239428, 0.047743716861391186, 0.03869955491663324, 0.029011343418533383, 0.02247582726398538, 0.018393587316558258, 0.014280474401103202, 0.011320907168727464, 0.00883053809296401, 0.006947740351526207, 0.005365187267478675, 0.004332848804989957, 0.003427345623627833, 0.0027524564474696216], [0.9018978204511631, 0.685767230153276, 0.5457771838542855, 0.35748155146809857, 0.24113907243674276, 0.16032405789048454, 0.10732797461795222, 0.07415838960372022, 0.05511683644645541, 0.03789969436718289, 0.024108399584581892, 0.015186332804603879, 0.011228173199424617, 0.006358403767718995, 0.0045804139403800275, 0.0033823773900608436, 0.0023887455468610316]], "washout": [{"steps": [100, 100, 80], "residual": 4.3938885211608564e-07}, {"steps": [60, 60, 60], "residual": 5.881392255452379e-09}, {"steps": [60, 60, 60], "residual": 1.793314131184288e-09}, {"steps": [60, 60, 60], "residual": 4.0294420497141374e-07}, {"steps": [70, 60, 110], "residual": 2.9347220961219763e-07}, {"steps": [60, 60, 60], "residual": 2.3253718723759653e-10}]}, {"model": "ising", "n": 4, "k": 1, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [17, 21, 14, 13, 16, 16], "parts": [{"single/randomA": 12, "single/randomB": 12, "single/const0": 10, "single/const05": 13, "single/const1": 10, "history/randomA": 15, "history/randomB": 15, "history/const0": 12, "history/const05": 17, "history/const1": 16}, {"single/randomA": 11, "single/randomB": 11, "single/const0": 11, "single/const05": 12, "single/const1": 11, "history/randomA": 20, "history/randomB": 20, "history/const0": 21, "history/const05": 21, "history/const1": 18}, {"single/randomA": 9, "single/randomB": 11, "single/const0": 10, "single/const05": 10, "single/const1": 9, "history/randomA": 12, "history/randomB": 14, "history/const0": 14, "history/const05": 13, "history/const1": 11}, {"single/randomA": 10, "single/randomB": 10, "single/const0": 10, "single/const05": 10, "single/const1": 12, "history/randomA": 13, "history/randomB": 13, "history/const0": 13, "history/const05": 13, "history/const1": 13}, {"single/randomA": 10, "single/randomB": 11, "single/const0": 11, "single/const05": 10, "single/const1": 9, "history/randomA": 13, "history/randomB": 14, "history/const0": 16, "history/const05": 13, "history/const1": 13}, {"single/randomA": 12, "single/randomB": 12, "single/const0": 10, "single/const05": 13, "single/const1": 11, "history/randomA": 16, "history/randomB": 15, "history/const0": 14, "history/const05": 16, "history/const1": 15}], "curves": [[0.8896247807747697, 0.7295128782040141, 0.5143447744642952, 0.38111243315916854, 0.27651916133880294, 0.2073473706142471, 0.1572442293697176, 0.1141753445805461, 0.08368395753062724, 0.06162411998794323, 0.04403367258571087, 0.032223531341084646, 0.023597775866382818, 0.01627762107565269, 0.011562326033929725, 0.007953165515661274, 0.005873458858018533, 0.00446516492152005, 0.00338209104444266, 0.002545752747898037], [0.8399680527797688, 0.5068013564213212, 0.36690698135412236, 0.27666819151840805, 0.21570941631164006, 0.17638138262339187, 0.14076275414631834, 0.11591059692934878, 0.09692452009126906, 0.08014160764746964, 0.0648438808570621, 0.05303247199810361, 0.04244844382907881, 0.035184570968867165, 0.02907128772855327, 0.02404298462945056, 0.020029191549908735, 0.01642825797909158, 0.013447673971229717, 0.011001036705107787, 0.009019953618564249, 0.007518192953960671, 0.006237568410442486, 0.005173789542973924, 0.004310201622319721, 0.0035481829986361763, 0.0028870661348615488], [0.8687553651377032, 0.6758861562413585, 0.45560353165894707, 0.30706413079650663, 0.20134097152784763, 0.13983817000136195, 0.0923523191768429, 0.06296544054770323, 0.044033510285036666, 0.02882910679922436, 0.018433489921637285, 0.011654541136001399, 0.008121234026992486, 0.005621103613787626, 0.003954123620530433, 0.0029752381104028716], [0.8875125134003017, 0.7217804824553073, 0.4809243398952687, 0.33041747338317873, 0.2196740614515985, 0.15004738125143077, 0.10022803560224078, 0.07004518355714513, 0.0468363416111969, 0.03229068297894938, 0.023499627461568556, 0.015650217305289617, 0.010714223710487967, 0.007391807625317668, 0.005261154209753274, 0.0037936630579631964, 0.0026821028317434523], [0.8895922495233363, 0.6977747746502152, 0.5034328293393975, 0.3502909047957251, 0.2426864130631882, 0.1653323384520769, 0.11597789490758725, 0.0797533274113432, 0.05531537957325715, 0.039094470976909254, 0.02864365010561181, 0.020715722512078105, 0.01402988326163715, 0.009313636004132202, 0.006481410291259548, 0.004669584341499801, 0.0033958867390670574, 0.002439878045561273], [0.8957977789062284, 0.6794459702909188, 0.5398611341141568, 0.41163044787343267, 0.31082259047666116, 0.22171182544209986, 0.17017589934131755, 0.11689489574993236, 0.08477736093572827, 0.06343806536709413, 0.04829895706977202, 0.03573226200888091, 0.02580895414114561, 0.019447648628661024, 0.01369461884185259, 0.010117064264060185, 0.0075758517025562595, 0.005618911151799513, 0.0042704331863338135, 0.003212071234094945, 0.002410566797553813]], "washout": [{"steps": [60, 60, 70], "residual": 1.7797366640398607e-07}, {"steps": [80, 80, 70], "residual": 8.935327570451767e-07}, {"steps": [60, 70, 70], "residual": 8.002787213597192e-07}, {"steps": [60, 60, 60], "residual": 4.706331468002305e-07}, {"steps": [60, 60, 60], "residual": 3.3458661348020773e-07}, {"steps": [60, 70, 60], "residual": 1.930220267915659e-07}]}, {"model": "ising", "n": 5, "k": 1, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [17, 16, 15, 17, 14, 18], "parts": [{"single/randomA": 12, "single/randomB": 11, "single/const0": 10, "single/const05": 12, "single/const1": 11, "history/randomA": 16, "history/randomB": 16, "history/const0": 15, "history/const05": 17, "history/const1": 15}, {"single/randomA": 11, "single/randomB": 11, "single/const0": 11, "single/const05": 11, "single/const1": 10, "history/randomA": 16, "history/randomB": 16, "history/const0": 15, "history/const05": 16, "history/const1": 15}, {"single/randomA": 11, "single/randomB": 11, "single/const0": 10, "single/const05": 11, "single/const1": 10, "history/randomA": 15, "history/randomB": 14, "history/const0": 14, "history/const05": 15, "history/const1": 14}, {"single/randomA": 10, "single/randomB": 11, "single/const0": 11, "single/const05": 11, "single/const1": 10, "history/randomA": 15, "history/randomB": 16, "history/const0": 17, "history/const05": 16, "history/const1": 16}, {"single/randomA": 11, "single/randomB": 11, "single/const0": 10, "single/const05": 11, "single/const1": 11, "history/randomA": 14, "history/randomB": 14, "history/const0": 14, "history/const05": 14, "history/const1": 14}, {"single/randomA": 10, "single/randomB": 10, "single/const0": 11, "single/const05": 10, "single/const1": 11, "history/randomA": 17, "history/randomB": 17, "history/const0": 18, "history/const05": 18, "history/const1": 18}], "curves": [[0.8283884808107675, 0.5978422700603829, 0.4680282301492308, 0.35848352323269683, 0.2646889804960604, 0.1937317907427314, 0.1399259965353362, 0.10222158701491257, 0.07890239157564166, 0.06031755547076172, 0.04532942463240377, 0.034964752951513564, 0.026296484143638207, 0.020411613700517757, 0.015758612173887604, 0.011963632779572585, 0.009052575252245171, 0.0069175238258488946, 0.005413344670380124, 0.004062327724723263, 0.0030761089871600006, 0.0023366409649770072], [0.8219669256135087, 0.594857212065171, 0.43525532517399235, 0.3308175743604941, 0.2452480457912087, 0.18200319382867883, 0.13542343378415303, 0.10307305626950784, 0.07804920263576495, 0.05816134322655735, 0.0442094932969951, 0.03366630798321011, 0.025823724031242258, 0.01974078339500087, 0.015179483882090984, 0.011661760922279309, 0.008903628464692111, 0.00680024033056722, 0.005170557794549211, 0.003983995220181599, 0.003054384151675403, 0.002328992363122301], [0.839804069215575, 0.6431169989404413, 0.47803169802720963, 0.347508618804209, 0.2461750170084481, 0.17143891378926607, 0.12557186282781216, 0.09136141343638202, 0.06828572272209965, 0.04939746648585194, 0.03532932598385511, 0.02579803154261829, 0.01912414358834662, 0.014394080444884789, 0.01048026398841711, 0.007452847385189554, 0.0052474578477372785, 0.00372330099274197, 0.00264565361211286], [0.7984987980174386, 0.46745410435171786, 0.3549753060791436, 0.27099369611030333, 0.20014693699192587, 0.14675219451159724, 0.11068519434689564, 0.08225047116352695, 0.06283957587854536, 0.0483198777384675, 0.03732241031416836, 0.028371954758228915, 0.021820554187863703, 0.016772740733445365, 0.012776945926489761, 0.009868882487509199, 0.007608354175060168, 0.005872739504641539, 0.0045565067410974144, 0.0034625648319100747, 0.0026960075800403945], [0.8910714608780383, 0.7378652703608071, 0.5655383608278437, 0.42027647431974724, 0.29353023548600765, 0.20010945210799785, 0.13789275914118362, 0.09491035386913739, 0.06351563065414034, 0.04933533922763508, 0.03695089955490917, 0.026826020908135483, 0.019562140657684416, 0.013120986512976386, 0.009038296230447645, 0.006091154563400412, 0.004106822900194162, 0.002989685043486321], [0.7964327623817166, 0.4271212731794316, 0.32599539167577696, 0.24879088777956826, 0.19370436180809736, 0.15320677612699818, 0.1205235696035456, 0.09368880413605832, 0.07250029758978443, 0.05717025278143477, 0.045455690148801756, 0.03695920122392687, 0.029720692175387937, 0.02290439511011522, 0.01839482494589318, 0.014738159059285183, 0.011241211149300734, 0.008926348555705385, 0.006960104662026021, 0.005477395439157607, 0.0042425032652333985, 0.0033507688950338093, 0.002679171445342168]], "washout": [{"steps": [60, 60, 60], "residual": 1.5205028219609973e-07}, {"steps": [60, 60, 60], "residual": 2.1181995890270636e-07}, {"steps": [60, 60, 60], "residual": 3.1677464864306585e-08}, {"steps": [60, 70, 60], "residual": 2.9391903324993964e-07}, {"steps": [60, 60, 60], "residual": 8.129147723930018e-08}, {"steps": [70, 70, 70], "residual": 5.864907579575097e-07}]}, {"model": "ising", "n": 6, "k": 1, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [18, 15, 17, 17, 18, 17], "parts": [{"single/randomA": 12, "single/randomB": 12, "single/const0": 11, "single/const05": 12, "single/const1": 12, "history/randomA": 18, "history/randomB": 18, "history/const0": 16, "history/const05": 17, "history/const1": 17}, {"single/randomA": 11, "single/randomB": 11, "single/const0": 11, "single/const05": 11, "single/const1": 11, "history/randomA": 15, "history/randomB": 15, "history/const0": 15, "history/const05": 15, "history/const1": 15}, {"single/randomA": 12, "single/randomB": 11, "single/const0": 12, "single/const05": 12, "single/const1": 10, "history/randomA": 17, "history/randomB": 16, "history/const0": 16, "history/const05": 17, "history/const1": 15}, {"single/randomA": 12, "single/randomB": 12, "single/const0": 12, "single/const05": 12, "single/const1": 11, "history/randomA": 16, "history/randomB": 16, "history/const0": 17, "history/const05": 16, "history/const1": 15}, {"single/randomA": 12, "single/randomB": 12, "single/const0": 12, "single/const05": 12, "single/const1": 13, "history/randomA": 17, "history/randomB": 17, "history/const0": 17, "history/const05": 17, "history/const1": 18}, {"single/randomA": 11, "single/randomB": 11, "single/const0": 11, "single/const05": 11, "single/const1": 12, "history/randomA": 15, "history/randomB": 15, "history/const0": 15, "history/const05": 15, "history/const1": 17}], "curves": [[0.8680155331674739, 0.7162696156918238, 0.5503549385103097, 0.42926648309163606, 0.32960540791052534, 0.25052751201046974, 0.19082350803366588, 0.14529082991610648, 0.11173884466697001, 0.08740902611700992, 0.06586471345863382, 0.05102440141879007, 0.03905952153814933, 0.030007476614733183, 0.023093615178602582, 0.017633855468494473, 0.013524011128096815, 0.010373154274882005, 0.00808321189938898, 0.006230246068525357, 0.004856729388611619, 0.0037231288869803217, 0.0028648769363801116], [0.8279969072867186, 0.6420829994248112, 0.4824188873348684, 0.35913480554262245, 0.2629261302273621, 0.1910539326549363, 0.13932871767277122, 0.10123187500815001, 0.07367166161330334, 0.05377794460421088, 0.0390086065556069, 0.02836823095614868, 0.02077346707856658, 0.015345139672413102, 0.011410715316287158, 0.008347719330616718, 0.006121077721983734, 0.004474117529638055, 0.003256996664517742, 0.0024077169286591395], [0.8386390714971415, 0.6637317002914982, 0.5075731142157265, 0.3917515539815813, 0.30306863473218776, 0.22920395420099623, 0.17293276523810863, 0.13171202206517307, 0.09667737005831262, 0.07193439109978458, 0.053847617422104005, 0.04013229377285045, 0.03036097399704787, 0.0232066247479593, 0.017630445887399197, 0.013242032279864539, 0.01005363557754864, 0.007629127348312928, 0.005815277717195658, 0.004425169354761504, 0.0033434998291230486, 0.002520638165770926], [0.8710293527007117, 0.7119900671927859, 0.5618315480822194, 0.42011683142510736, 0.3227635915697807, 0.23745108592037217, 0.17466697597513392, 0.13078995349262845, 0.0982408632877644, 0.07425854558410552, 0.05461206785743311, 0.04096933299938206, 0.03096559615220095, 0.02270646818788257, 0.016831592598024733, 0.01267637116511022, 0.009565471855276928, 0.0071955453640493525, 0.005329287573328225, 0.003935814249268136, 0.0028774704763182115], [0.8563014309870631, 0.6815934756594554, 0.5434641476988746, 0.4231689806648329, 0.3251449047549424, 0.2454535718869239, 0.188354209159514, 0.14224317589218177, 0.10758896005971691, 0.08256074419098049, 0.06416234278422478, 0.04857217198249415, 0.036064902746460153, 0.026955547891353845, 0.020074223533827602, 0.014969106803002973, 0.011189619764122697, 0.008437019599986464, 0.006431959122196695, 0.004805884698693387, 0.0036453123133922158, 0.002722257083145183], [0.8452878966188466, 0.6658550569958525, 0.5284472728176841, 0.4008470453129215, 0.30285699039109754, 0.2227060121304852, 0.1636183542540787, 0.11915284742505813, 0.08612271708684965, 0.06221598123691147, 0.044795470259875646, 0.03251641595609997, 0.023559266372107784, 0.01673024524018831, 0.012073489110834085, 0.008759221323118228, 0.006412402295484737, 0.004636862940193247, 0.0033962593847454885, 0.002450951012048702]], "washout": [{"steps": [60, 60, 60], "residual": 2.686566917125974e-07}, {"steps": [60, 60, 60], "residual": 5.885298798048156e-08}, {"steps": [60, 60, 60], "residual": 2.0275740851667106e-07}, {"steps": [60, 60, 60], "residual": 3.465476167326278e-08}, {"steps": [60, 60, 60], "residual": 4.98752964928434e-07}, {"steps": [60, 60, 60], "residual": 8.565603452719561e-08}]}, {"model": "ising", "n": 7, "k": 1, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [18, 18, 18, 17, 18, 16], "parts": [{"single/randomA": 12, "single/randomB": 12, "single/const0": 11, "single/const05": 12, "single/const1": 13, "history/randomA": 16, "history/randomB": 17, "history/const0": 15, "history/const05": 17, "history/const1": 18}, {"single/randomA": 12, "single/randomB": 12, "single/const0": 11, "single/const05": 12, "single/const1": 12, "history/randomA": 17, "history/randomB": 16, "history/const0": 15, "history/const05": 16, "history/const1": 18}, {"single/randomA": 12, "single/randomB": 13, "single/const0": 12, "single/const05": 12, "single/const1": 12, "history/randomA": 18, "history/randomB": 18, "history/const0": 17, "history/const05": 18, "history/const1": 17}, {"single/randomA": 12, "single/randomB": 12, "single/const0": 11, "single/const05": 12, "single/const1": 12, "history/randomA": 17, "history/randomB": 17, "history/const0": 15, "history/const05": 16, "history/const1": 17}, {"single/randomA": 12, "single/randomB": 12, "single/const0": 12, "single/const05": 12, "single/const1": 11, "history/randomA": 17, "history/randomB": 17, "history/const0": 18, "history/const05": 17, "history/const1": 16}, {"single/randomA": 11, "single/randomB": 11, "single/const0": 11, "single/const05": 11, "single/const1": 11, "history/randomA": 16, "history/randomB": 16, "history/const0": 16, "history/const05": 16, "history/const1": 15}], "curves": [[0.8302313405719267, 0.6694876768839767, 0.5287787580095431, 0.4089239966957995, 0.3150913213154275, 0.23751306192821386, 0.17429009747986846, 0.13283575341775675, 0.09894667755652171, 0.07423079489049143, 0.05485314646130912, 0.04178688789804867, 0.031221849177571516, 0.023300742117392272, 0.017875950133940405, 0.013219635265692552, 0.009996403082342007, 0.007757166161688446, 0.005882590865503447, 0.004465457839373678, 0.0033795805291872896, 0.0025450275648388797], [0.820805286898262, 0.6579062281395632, 0.5187051505623546, 0.4015591091182209, 0.3137477660877434, 0.2415882272626612, 0.1799393573599976, 0.1338293258330244, 0.10044369142193481, 0.07622351504318575, 0.05653476979425799, 0.041971269386146995, 0.03166724916823843, 0.024209274243156616, 0.018128483405895103, 0.013856217282263189, 0.0102863033709183, 0.007580535571423361, 0.0056184574968755185, 0.004196624508725391, 0.0031463714902295273, 0.0023733585735284312], [0.825009061801256, 0.6602217644662267, 0.5274683689890303, 0.4118099363282263, 0.31439650412973463, 0.24128530624361866, 0.1862875925113269, 0.1446843734221271, 0.11137615122347544, 0.0861779505346544, 0.06698376674644797, 0.05153513797163705, 0.03969805632247092, 0.030936150271434388, 0.023958167738602328, 0.01860561749227431, 0.014541033787180078, 0.011388981194732677, 0.00894306452031592, 0.006786477303445201, 0.0053082165352692995, 0.004087422010966929, 0.0031435615799998646, 0.002400797239728501], [0.8150400681102571, 0.6441647063253035, 0.5017273173444292, 0.3859781428435056, 0.2961313466353557, 0.22674244784053657, 0.17568313403150465, 0.1331137561700758, 0.10040559617327344, 0.07605734397740971, 0.05778605073025798, 0.043474637961532885, 0.03243726105375133, 0.024349696865889787, 0.018459318899015115, 0.01394470824321136, 0.010509331307563567, 0.007959036410662229, 0.006003443918801315, 0.0045687368914119975, 0.003448447722074935, 0.0026191087534756493], [0.8157751303706238, 0.6498065879358477, 0.5128089818140595, 0.39649276070304873, 0.307895245389861, 0.2319845953216711, 0.1738698582043821, 0.13224575157536766, 0.10125495544784512, 0.07581454650768486, 0.05743173574048788, 0.04311950795288122, 0.03240151816838829, 0.024300631244914498, 0.01842555770085648, 0.014180846172455401, 0.01064691466245158, 0.008087548862237838, 0.0061014098578913625, 0.004632027473089819, 0.003459331392577089, 0.002620627745328801], [0.8114583483132218, 0.6456470549429121, 0.5071477587307853, 0.3859055211789847, 0.2960432170686901, 0.22145333947223872, 0.16184960432357046, 0.12050255487794924, 0.09193264977911762, 0.06765227087771089, 0.05033765307993249, 0.03881207957978128, 0.028389618072607013, 0.02118762038252759, 0.015536363876301916, 0.011591524308190148, 0.008739092647861268, 0.006444671468915329, 0.004754388412268577, 0.0035479945312117235, 0.0026190817323873497]], "washout": [{"steps": [60, 60, 60], "residual": 2.368337208347084e-07}, {"steps": [60, 60, 60], "residual": 2.618582479195929e-07}, {"steps": [60, 60, 60], "residual": 5.072811277652619e-07}, {"steps": [60, 60, 60], "residual": 1.557424995519569e-07}, {"steps": [60, 60, 60], "residual": 3.6087324904503304e-07}, {"steps": [60, 60, 60], "residual": 4.0652200039234894e-08}]}, {"model": "ising", "n": 8, "k": 1, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [20, 18, 17, 17, 19, 17], "parts": [{"single/randomA": 14, "single/randomB": 13, "single/const0": 13, "single/const05": 13, "single/const1": 13, "history/randomA": 20, "history/randomB": 20, "history/const0": 19, "history/const05": 20, "history/const1": 19}, {"single/randomA": 12, "single/randomB": 12, "single/const0": 12, "single/const05": 12, "single/const1": 12, "history/randomA": 17, "history/randomB": 17, "history/const0": 18, "history/const05": 17, "history/const1": 16}, {"single/randomA": 12, "single/randomB": 12, "single/const0": 12, "single/const05": 12, "single/const1": 12, "history/randomA": 17, "history/randomB": 17, "history/const0": 17, "history/const05": 17, "history/const1": 17}, {"single/randomA": 12, "single/randomB": 12, "single/const0": 12, "single/const05": 12, "single/const1": 12, "history/randomA": 17, "history/randomB": 17, "history/const0": 17, "history/const05": 17, "history/const1": 17}, {"single/randomA": 13, "single/randomB": 13, "single/const0": 13, "single/const05": 13, "single/const1": 13, "history/randomA": 19, "history/randomB": 19, "history/const0": 18, "history/const05": 19, "history/const1": 18}, {"single/randomA": 11, "single/randomB": 12, "single/const0": 11, "single/const05": 12, "single/const1": 12, "history/randomA": 16, "history/randomB": 17, "history/const0": 16, "history/const05": 17, "history/const1": 17}], "curves": [[0.841095061330807, 0.6852898816150412, 0.5614518046073455, 0.4568381261281817, 0.3608850446194078, 0.2851791115994093, 0.2261735665783413, 0.1798829813323391, 0.14213338179301477, 0.11263224889305062, 0.08907858890844053, 0.07093027789939285, 0.05692562376469721, 0.04498894466428343, 0.03532234886912894, 0.028164917658421502, 0.022217697543002082, 0.017678954169694828, 0.013980189258703434, 0.011011972922134527, 0.008756698324465025, 0.006924712681429605, 0.005438818817708007, 0.004274122286527943, 0.003343105230427509, 0.0026207140175750314], [0.8182550730542528, 0.6584985144406497, 0.5225840539058263, 0.40834297833145217, 0.3185171549080917, 0.24309225975954898, 0.18425652400151193, 0.14209812450304476, 0.10883427469699067, 0.08303931689378774, 0.06459434568979838, 0.049346060314794354, 0.03783195535825312, 0.028800516278919473, 0.021973042644996006, 0.016664332179509737, 0.012789570079747868, 0.009805648953541406, 0.007529537035460088, 0.0056414997601505834, 0.00424364889803208, 0.003219515846132612, 0.002468391612143666], [0.7858843154158872, 0.6109696184441985, 0.48183863552596284, 0.37214735850524117, 0.2861042300636497, 0.21996652538854525, 0.16672841793366133, 0.12648067977898808, 0.09596502851119086, 0.07287806256827031, 0.05543066805984735, 0.04189412100016739, 0.031664741741952156, 0.024022549992593477, 0.018532134481024296, 0.014013818014960806, 0.010501929653475716, 0.007900015237182617, 0.005935735765740743, 0.004484347554963837, 0.0034233545111386795, 0.0026251109355149346], [0.80935635452615, 0.6467194396676161, 0.5210247562848345, 0.40446356011570356, 0.3168845179890059, 0.24058976642711613, 0.18429204458589643, 0.13985565423166332, 0.10687123094395748, 0.0816435023239181, 0.06189937685997556, 0.04749674001053314, 0.036590201124174035, 0.02812234770086293, 0.02152457074852735, 0.016162756510597016, 0.012252337543088085, 0.009152663572988592, 0.006912214437522024, 0.00533884598275379, 0.004050646537639904, 0.003061033212907285, 0.0023237980755879484], [0.8409161441358117, 0.7002294415921904, 0.5703536245149927, 0.4510268331709165, 0.35550331244380295, 0.27936012998194126, 0.2184917630208649, 0.16977925201014454, 0.1318557974364709, 0.10177899215223594, 0.0789262116117633, 0.061373078921420694, 0.048104655621568626, 0.038071869644391895, 0.02963524547672791, 0.023223219039983145, 0.018139358258378712, 0.014057278831544846, 0.010936184856381866, 0.008465276005007714, 0.006560512253207312, 0.005076842151554946, 0.003960576974445587, 0.003090392118317988, 0.002422173469890676], [0.7925523899080571, 0.6224938115568694, 0.48811365538455104, 0.3778387708191407, 0.28839641307342184, 0.21707405871261087, 0.16438104901069686, 0.12361444784355893, 0.09295515480886452, 0.07060514552104777, 0.05324404250392602, 0.03956043503910381, 0.030156281909080873, 0.022990505796903482, 0.017366290932139965, 0.013078515282779951, 0.00980488376045779, 0.007356050834041106, 0.00550114742091057, 0.004212535711953283, 0.0032009889404149483, 0.002418786698500906]], "washout": [{"steps": [70, 60, 60], "residual": 7.998745494919612e-07}, {"steps": [60, 60, 60], "residual": 2.6198830829944556e-07}, {"steps": [60, 60, 60], "residual": 1.5363375038231177e-07}, {"steps": [60, 60, 60], "residual": 1.6958316969349427e-07}, {"steps": [60, 60, 60], "residual": 5.532532605180829e-07}, {"steps": [60, 60, 60], "residual": 1.7947699960156432e-07}]}, {"model": "ising", "n": 9, "k": 1, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [19, 17, 19, 18, 18, 18], "parts": [{"single/randomA": 13, "single/randomB": 13, "single/const0": 13, "single/const05": 13, "single/const1": 13, "history/randomA": 19, "history/randomB": 19, "history/const0": 18, "history/const05": 19, "history/const1": 19}, {"single/randomA": 11, "single/randomB": 11, "single/const0": 12, "single/const05": 11, "single/const1": 12, "history/randomA": 16, "history/randomB": 16, "history/const0": 17, "history/const05": 16, "history/const1": 17}, {"single/randomA": 13, "single/randomB": 13, "single/const0": 12, "single/const05": 13, "single/const1": 13, "history/randomA": 19, "history/randomB": 19, "history/const0": 18, "history/const05": 19, "history/const1": 19}, {"single/randomA": 12, "single/randomB": 13, "single/const0": 13, "single/const05": 12, "single/const1": 12, "history/randomA": 18, "history/randomB": 18, "history/const0": 18, "history/const05": 18, "history/const1": 18}, {"single/randomA": 12, "single/randomB": 12, "single/const0": 12, "single/const05": 12, "single/const1": 12, "history/randomA": 17, "history/randomB": 17, "history/const0": 17, "history/const05": 17, "history/const1": 18}, {"single/randomA": 12, "single/randomB": 12, "single/const0": 13, "single/const05": 12, "single/const1": 12, "history/randomA": 18, "history/randomB": 18, "history/const0": 18, "history/const05": 17, "history/const1": 18}], "curves": [[0.7942845779703755, 0.6454289274350686, 0.5311344451220175, 0.4296924513450091, 0.3427935518636449, 0.2709187962733292, 0.2101464707239572, 0.1634423950544497, 0.12753836807401048, 0.10006211003853846, 0.07851441791049082, 0.06148989709813635, 0.04834217642724699, 0.03790473744119663, 0.030160189802101507, 0.02388904271994765, 0.018788028028488092, 0.014731421457264077, 0.011563204053102447, 0.00903933333486161, 0.007106702217447954, 0.005636471483908936, 0.004413118183174157, 0.003500612883645436, 0.0027613343591169496], [0.7651165854166034, 0.606017181211397, 0.47675724622785093, 0.3709126723668065, 0.2885150318179203, 0.2168928197768352, 0.16197198002485, 0.12074028983444417, 0.09111043409342179, 0.0688812469953303, 0.051666304174052505, 0.03936829543548659, 0.029587465734224078, 0.022081556367395026, 0.016606873198815097, 0.01250771984569582, 0.009445395990666459, 0.00707452400882661, 0.005382993899545428, 0.004029543307607214, 0.0030115204399991332, 0.0022287873184033812], [0.7918605742848513, 0.6469032203496818, 0.53309555801903, 0.42347360764514996, 0.3320987530893716, 0.26181593028592276, 0.20484129509390536, 0.1590433996954273, 0.12337040990241684, 0.09618643155776632, 0.07565113400579948, 0.05866010929395239, 0.04517847727049147, 0.03493436417340598, 0.02727295267412323, 0.021203766003118844, 0.01670517738624041, 0.013091931798037673, 0.010233340503703007, 0.007993021624113045, 0.006169992461025238, 0.004762760193548123, 0.003695254517523558, 0.002864114541188117], [0.7779141048819178, 0.6297829833173496, 0.5074182723184602, 0.40454027756682676, 0.32063797320634535, 0.25154676567435874, 0.19722443405277537, 0.15362881627709066, 0.11938271619887487, 0.09261957128514295, 0.07247895652560579, 0.05635184740049004, 0.04398079791740355, 0.0343573358276294, 0.02659343454196797, 0.0205488333072518, 0.015937993081484365, 0.012488453472222555, 0.009704698208102758, 0.007552371215432782, 0.005903567700027053, 0.00464162775051228, 0.0036225191249449314, 0.002829672689926975], [0.7687123416239138, 0.6083555978241512, 0.4868819081822565, 0.3865097778416038, 0.30041406853002334, 0.23124758473724633, 0.17727670556134298, 0.13543049402701518, 0.10294176386400988, 0.07836905268022741, 0.060239379844490584, 0.04654314217011829, 0.03556189885423014, 0.02737394103892285, 0.020981224010825132, 0.015858126745160163, 0.012005699630896698, 0.009185815218362417, 0.007045153053223335, 0.005327637855906696, 0.0040783373680935335, 0.0030922443981991673, 0.0023672711967858643], [0.792858041387978, 0.6452908506456911, 0.5212593584555885, 0.4082049272438611, 0.31782510227219335, 0.2468523544448802, 0.191285161807019, 0.14696713627871028, 0.11285030875632972, 0.08598529058046635, 0.06563134564695908, 0.049977136782966655, 0.03804893340836786, 0.029018674615509554, 0.02211692591942209, 0.01691657434872243, 0.013069497383038291, 0.01004671272073365, 0.007818783934778457, 0.005977393622491233, 0.00456442196368396, 0.0034926180684944326, 0.002655361588909588]], "washout": [{"steps": [70, 60, 60], "residual": 6.937347466807117e-07}, {"steps": [60, 60, 60], "residual": 2.338638319319774e-07}, {"steps": [60, 60, 60], "residual": 8.023599133776292e-07}, {"steps": [60, 60, 60], "residual": 7.459282612092195e-07}, {"steps": [60, 60, 60], "residual": 3.6567425031739005e-07}, {"steps": [60, 60, 60], "residual": 4.1689181327568205e-07}]}, {"model": "ising", "n": 4, "k": 2, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [12, 14, 10, 10, 17, 11], "parts": [{"single/randomA": 9, "single/randomB": 7, "single/const0": 11, "single/const05": 8, "single/const1": 10, "history/randomA": 10, "history/randomB": 9, "history/const0": 12, "history/const05": 9, "history/const1": 12}, {"single/randomA": 10, "single/randomB": 9, "single/const0": 11, "single/const05": 10, "single/const1": 9, "history/randomA": 10, "history/randomB": 11, "history/const0": 14, "history/const05": 11, "history/const1": 8}, {"single/randomA": 8, "single/randomB": 8, "single/const0": 8, "single/const05": 8, "single/const1": 6, "history/randomA": 9, "history/randomB": 10, "history/const0": 10, "history/const05": 10, "history/const1": 7}, {"single/randomA": 8, "single/randomB": 7, "single/const0": 10, "single/const05": 8, "single/const1": 7, "history/randomA": 9, "history/randomB": 9, "history/const0": 6, "history/const05": 9, "history/const1": 8}, {"single/randomA": 8, "single/randomB": 7, "single/const0": 15, "single/const05": 8, "single/const1": 6, "history/randomA": 9, "history/randomB": 8, "history/const0": 17, "history/const05": 9, "history/const1": 6}, {"single/randomA": 8, "single/randomB": 8, "single/const0": 9, "single/const05": 9, "single/const1": 6, "history/randomA": 9, "history/randomB": 9, "history/const0": 10, "history/const05": 11, "history/const1": 7}], "curves": [[0.9499426625414563, 0.677042884270032, 0.4198018356251153, 0.24764584767213005, 0.12891472271032067, 0.08398690697705172, 0.060392662849973064, 0.0371894342557568, 0.022185076626833188, 0.013486843352938052, 0.007965224417661856, 0.0036739992621626963, 0.001564506069959884], [0.9416194986436643, 0.6263895907794979, 0.4625294328315275, 0.2984471656865899, 0.175000271760108, 0.08074144378606249, 0.0482801733610722, 0.028078271949711978, 0.0190365764220862, 0.014237367376931966, 0.009427922697045343, 0.0064964616084552135, 0.00369447925738343, 0.0024947732672092517], [0.9349767382987841, 0.6796056966215799, 0.4079000425653342, 0.2753224700646055, 0.16065269872796484, 0.08381768496639311, 0.05139492053656748, 0.024299420031714498, 0.014501603064368773, 0.008652935885386528, 0.005986103106937557, 0.002498487090929923], [0.9364772089789064, 0.67536432059325, 0.45178768208026143, 0.28448660514331414, 0.13591295945044723, 0.08574933345190784, 0.04682399916787107, 0.02338275799224791, 0.015213024312309871, 0.008398897791159932, 0.004984790328403871, 0.00233762518889335], [0.9474555670467265, 0.6976069001327656, 0.39167127139024194, 0.1872294637634998, 0.12558581295777027, 0.061599612097876545, 0.034913534498996895, 0.021664685749719463, 0.012626682523830429, 0.0064145982756956274, 0.003722797091270193, 0.0021353614553739067], [0.9477571141657889, 0.7042305901103962, 0.4937337524529337, 0.3007758411232877, 0.1795475068383227, 0.11177944577548585, 0.06926067693747476, 0.0386677497460106, 0.02081688109703822, 0.008946333420712108, 0.00479013947909245, 0.0025975778370273613]], "washout": [{"steps": [60, 60, 60], "residual": 8.516036153186886e-10}, {"steps": [60, 60, 60], "residual": 9.005980710768724e-09}, {"steps": [60, 60, 60], "residual": 5.513797925004002e-11}, {"steps": [60, 60, 60], "residual": 6.786706301789702e-07}, {"steps": [60, 60, 60], "residual": 5.565256985729575e-07}, {"steps": [60, 60, 60], "residual": 8.997644830288535e-14}]}, {"model": "ising", "n": 5, "k": 2, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [11, 12, 12, 11, 11, 11], "parts": [{"single/randomA": 10, "single/randomB": 9, "single/const0": 7, "single/const05": 9, "single/const1": 10, "history/randomA": 11, "history/randomB": 10, "history/const0": 8, "history/const05": 11, "history/const1": 11}, {"single/randomA": 8, "single/randomB": 8, "single/const0": 9, "single/const05": 8, "single/const1": 10, "history/randomA": 11, "history/randomB": 11, "history/const0": 12, "history/const05": 11, "history/const1": 12}, {"single/randomA": 8, "single/randomB": 8, "single/const0": 7, "single/const05": 7, "single/const1": 10, "history/randomA": 10, "history/randomB": 9, "history/const0": 9, "history/const05": 8, "history/const1": 12}, {"single/randomA": 8, "single/randomB": 9, "single/const0": 8, "single/const05": 9, "single/const1": 8, "history/randomA": 10, "history/randomB": 10, "history/const0": 10, "history/const05": 11, "history/const1": 10}, {"single/randomA": 7, "single/randomB": 8, "single/const0": 7, "single/const05": 8, "single/const1": 9, "history/randomA": 8, "history/randomB": 9, "history/const0": 8, "history/const05": 9, "history/const1": 11}, {"single/randomA": 9, "single/randomB": 9, "single/const0": 9, "single/const05": 9, "single/const1": 8, "history/randomA": 11, "history/randomB": 11, "history/const0": 11, "history/const05": 11, "history/const1": 10}], "curves": [[0.9237885607651437, 0.6563648274654883, 0.444994004179887, 0.2914400493815996, 0.19184748372092497, 0.1338885358084101, 0.10124816619198923, 0.059250320144632766, 0.03732154413502803, 0.024265249804712063, 0.015428296988941978, 0.008846881072453103, 0.005416686009770154, 0.003529678238883043, 0.0022345509613058605], [0.9276638141009979, 0.7026254032770136, 0.47784191357655414, 0.30723449800443653, 0.20001952770043885, 0.12506603955885626, 0.0765213700795075, 0.04925881779555547, 0.032239499436880426, 0.020095971434779626, 0.012811485984515283, 0.008305744304886366, 0.005180818345416001, 0.003198424858535252, 0.0021145877648819852], [0.9375919160779489, 0.7103457283689272, 0.4656587756071091, 0.29098990471277364, 0.1993477090271936, 0.1316782087638314, 0.07548518840511478, 0.041810261226872626, 0.02144515882828054, 0.010204547880673574, 0.00503216754750118, 0.0022298076408195505], [0.9170865077764729, 0.6469958344552016, 0.40608517172054376, 0.23718550617080975, 0.147654683732406, 0.09334587426512883, 0.05624745512875063, 0.035571472343220764, 0.022068758127828412, 0.013895222288138425, 0.008517741132362554, 0.0049971055143457534, 0.0029285279298080307], [0.9477264162483431, 0.7597786857328588, 0.4711167033495959, 0.2719356807570522, 0.14842317649562425, 0.08159011213154606, 0.04303575163732131, 0.017136751142771585, 0.006908104024168112, 0.0031884932983389587, 0.0012612238569849718], [0.966199734790107, 0.8137300152770343, 0.554211749230071, 0.36092003293446673, 0.23060499147018237, 0.14696936694215132, 0.10065367800028394, 0.059650177068096714, 0.0351113411950559, 0.021188554298151543, 0.01257314565596071, 0.007724871027708006, 0.004861749253810884, 0.0029987887486427897]], "washout": [{"steps": [60, 60, 60], "residual": 1.0152891082221768e-09}, {"steps": [60, 60, 60], "residual": 1.2972104366670778e-11}, {"steps": [60, 60, 60], "residual": 6.263351149730171e-10}, {"steps": [60, 60, 60], "residual": 3.913339564772166e-08}, {"steps": [60, 60, 60], "residual": 3.468146115218027e-11}, {"steps": [60, 60, 60], "residual": 2.1998408201498282e-12}]}, {"model": "ising", "n": 6, "k": 2, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [12, 13, 11, 12, 13, 10], "parts": [{"single/randomA": 9, "single/randomB": 9, "single/const0": 9, "single/const05": 9, "single/const1": 9, "history/randomA": 11, "history/randomB": 11, "history/const0": 12, "history/const05": 11, "history/const1": 11}, {"single/randomA": 9, "single/randomB": 9, "single/const0": 9, "single/const05": 9, "single/const1": 10, "history/randomA": 11, "history/randomB": 10, "history/const0": 11, "history/const05": 11, "history/const1": 13}, {"single/randomA": 8, "single/randomB": 8, "single/const0": 9, "single/const05": 8, "single/const1": 8, "history/randomA": 10, "history/randomB": 10, "history/const0": 11, "history/const05": 10, "history/const1": 10}, {"single/randomA": 9, "single/randomB": 9, "single/const0": 9, "single/const05": 9, "single/const1": 9, "history/randomA": 10, "history/randomB": 11, "history/const0": 11, "history/const05": 11, "history/const1": 12}, {"single/randomA": 9, "single/randomB": 9, "single/const0": 10, "single/const05": 10, "single/const1": 9, "history/randomA": 12, "history/randomB": 12, "history/const0": 13, "history/const05": 13, "history/const1": 12}, {"single/randomA": 8, "single/randomB": 9, "single/const0": 8, "single/const05": 9, "single/const1": 8, "history/randomA": 10, "history/randomB": 10, "history/const0": 10, "history/const05": 10, "history/const1": 10}], "curves": [[0.9302806431296164, 0.712965713285111, 0.4995305845554087, 0.3215703160147984, 0.20137934577262148, 0.12848047460666642, 0.07824494978942521, 0.04689967902494342, 0.02853281127428988, 0.01744585354871301, 0.011032590425579355, 0.006985652629773056, 0.004510333293617962, 0.0028718948140024105], [0.9318501921051214, 0.7133976464901423, 0.47833316971125156, 0.2977308540883265, 0.18287535564065616, 0.11417777495687345, 0.0704540566352464, 0.044529208100258504, 0.028893284257664933, 0.01854334735589662, 0.010722156107164283, 0.006638262918444641, 0.003997256893163412, 0.0024597478305622596], [0.9381490168324678, 0.7404415105165263, 0.4939500486377127, 0.31761013461537996, 0.19329981129510318, 0.11454195130406816, 0.06809604366229328, 0.038903720689964366, 0.022779421100271792, 0.013295592879494627, 0.007680731742214234, 0.004433401181893474, 0.0026078037860793927], [0.9315389077944596, 0.7167184347017581, 0.48786955993361, 0.31344093226644454, 0.19602705922998853, 0.11946124944791948, 0.07534983636023841, 0.04572311624692516, 0.026983893036447958, 0.01585717395779014, 0.009669348892946282, 0.005935464690980897, 0.0036443767396042628, 0.0022179154061867466], [0.9358535197343707, 0.7309161719494228, 0.5065704129787885, 0.3403645219095917, 0.2207152341770422, 0.14653217744511468, 0.09916866246637873, 0.06739871064288029, 0.04207324226366807, 0.02695617102217874, 0.01694753300127297, 0.011098798852271618, 0.007145694729352829, 0.004508232505052023, 0.002884276473550995], [0.9169764569458922, 0.675896492566035, 0.4596195876671638, 0.2847468040768718, 0.1762628701696995, 0.10933344645862575, 0.06590831154367344, 0.03847345105155386, 0.02256570531733793, 0.013541203596116965, 0.00796397562887546, 0.0047820230375743115, 0.0030921691302613257, 0.0018694086387784502]], "washout": [{"steps": [60, 60, 60], "residual": 8.554493539441856e-09}, {"steps": [60, 60, 60], "residual": 4.138988675284169e-09}, {"steps": [60, 60, 60], "residual": 1.0917067761853354e-12}, {"steps": [60, 60, 60], "residual": 1.3942641032999705e-08}, {"steps": [60, 60, 60], "residual": 2.3336334381732208e-09}, {"steps": [60, 60, 60], "residual": 2.1267986852481157e-10}]}, {"model": "ising", "n": 7, "k": 2, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [13, 12, 11, 13, 12, 13], "parts": [{"single/randomA": 10, "single/randomB": 10, "single/const0": 9, "single/const05": 11, "single/const1": 9, "history/randomA": 12, "history/randomB": 12, "history/const0": 11, "history/const05": 13, "history/const1": 12}, {"single/randomA": 10, "single/randomB": 9, "single/const0": 9, "single/const05": 9, "single/const1": 10, "history/randomA": 12, "history/randomB": 12, "history/const0": 12, "history/const05": 12, "history/const1": 12}, {"single/randomA": 8, "single/randomB": 9, "single/const0": 9, "single/const05": 8, "single/const1": 8, "history/randomA": 10, "history/randomB": 10, "history/const0": 11, "history/const05": 10, "history/const1": 10}, {"single/randomA": 9, "single/randomB": 9, "single/const0": 10, "single/const05": 8, "single/const1": 9, "history/randomA": 11, "history/randomB": 11, "history/const0": 13, "history/const05": 10, "history/const1": 11}, {"single/randomA": 9, "single/randomB": 9, "single/const0": 9, "single/const05": 9, "single/const1": 9, "history/randomA": 12, "history/randomB": 12, "history/const0": 12, "history/const05": 11, "history/const1": 11}, {"single/randomA": 10, "single/randomB": 10, "single/const0": 8, "single/const05": 11, "single/const1": 10, "history/randomA": 12, "history/randomB": 12, "history/const0": 11, "history/const05": 13, "history/const1": 12}], "curves": [[0.925605415561481, 0.7296592816114048, 0.5321969099997398, 0.3650810306452442, 0.2484646237465979, 0.1668285659026597, 0.10987832441115569, 0.07254266518993041, 0.04794993354507068, 0.032487553749256465, 0.021486939228077213, 0.013709046966435299, 0.008762413975331682, 0.005599014599231134, 0.003688250940011529, 0.0024604764989164364], [0.9458154472513318, 0.7812835357502133, 0.5660447434251983, 0.37463617807536814, 0.24593848436117718, 0.1610630057773887, 0.10238597141345293, 0.06386027075906209, 0.042015934502266095, 0.02702047071744089, 0.01711530968324649, 0.011004370080846492, 0.007045086534329975, 0.004671198410542102, 0.0030084026262107186, 0.0018410786643493992], [0.950089729638292, 0.7965331477694011, 0.5572989263366266, 0.3535745531853524, 0.20993580044661925, 0.12601244358923055, 0.0718296616925767, 0.041902018102376586, 0.023571288033722895, 0.013303460571671562, 0.0075873849534825386, 0.004253234937387312, 0.002397326564454949], [0.9231574152855124, 0.743804118827792, 0.5167842071677401, 0.33553958993744204, 0.2138747854200262, 0.1346982709837642, 0.08682245057636104, 0.05384401835194813, 0.032513646431324886, 0.019413946062483034, 0.012226940051873532, 0.007538328945560547, 0.004340783358538098, 0.0025506984173783386], [0.9390357452453519, 0.7743124648502488, 0.5510244881984232, 0.365264110809741, 0.23756663185074883, 0.15525735130272827, 0.10031757376827531, 0.06148708008669722, 0.03890204016091874, 0.025376692588658455, 0.0159525820994963, 0.010121580612146092, 0.006381302706923068, 0.003977549154685322, 0.0024376135573723357], [0.924467170336418, 0.7480588173300231, 0.5320240660254741, 0.35668840176268896, 0.23354763233038958, 0.15452710322904595, 0.10299720568038631, 0.06712404373716493, 0.04468513317347249, 0.029910586639381016, 0.019525894831947298, 0.012318966407705922, 0.007758614127770253, 0.0048669307716542876, 0.0030440198569293797, 0.0020009279031639694]], "washout": [{"steps": [60, 60, 60], "residual": 6.354590513874696e-10}, {"steps": [60, 60, 60], "residual": 1.3669947881265311e-09}, {"steps": [60, 60, 60], "residual": 9.342472222883577e-11}, {"steps": [60, 60, 60], "residual": 1.4456818476497796e-10}, {"steps": [60, 60, 60], "residual": 2.1635998454562532e-11}, {"steps": [60, 60, 60], "residual": 5.742917049250809e-10}]}, {"model": "ising", "n": 8, "k": 2, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [13, 13, 14, 13, 12, 12], "parts": [{"single/randomA": 10, "single/randomB": 10, "single/const0": 9, "single/const05": 10, "single/const1": 10, "history/randomA": 13, "history/randomB": 12, "history/const0": 11, "history/const05": 13, "history/const1": 12}, {"single/randomA": 10, "single/randomB": 10, "single/const0": 10, "single/const05": 10, "single/const1": 11, "history/randomA": 12, "history/randomB": 12, "history/const0": 13, "history/const05": 12, "history/const1": 13}, {"single/randomA": 11, "single/randomB": 11, "single/const0": 11, "single/const05": 11, "single/const1": 10, "history/randomA": 14, "history/randomB": 14, "history/const0": 14, "history/const05": 14, "history/const1": 13}, {"single/randomA": 10, "single/randomB": 10, "single/const0": 9, "single/const05": 10, "single/const1": 10, "history/randomA": 12, "history/randomB": 12, "history/const0": 11, "history/const05": 12, "history/const1": 13}, {"single/randomA": 9, "single/randomB": 9, "single/const0": 10, "single/const05": 9, "single/const1": 9, "history/randomA": 11, "history/randomB": 11, "history/const0": 12, "history/const05": 11, "history/const1": 11}, {"single/randomA": 10, "single/randomB": 10, "single/const0": 10, "single/const05": 10, "single/const1": 10, "history/randomA": 12, "history/randomB": 12, "history/const0": 12, "history/const05": 12, "history/const1": 12}], "curves": [[0.9278227402074011, 0.7535187183283945, 0.561631022649661, 0.39193114291371467, 0.26650485238483357, 0.17855345444912124, 0.11917853339662124, 0.07928933714947056, 0.052701297188676666, 0.035061452939212236, 0.023319347895553712, 0.015854309963597088, 0.010763223474181544, 0.007124218817289897, 0.004628785267209435, 0.002961095418462848], [0.9269586320354944, 0.7715484019809996, 0.5806494012082586, 0.4009936376812166, 0.26933059134967896, 0.17961399386340532, 0.11604162379799181, 0.07237949290336665, 0.04571256185808694, 0.029320643769612444, 0.01922638971151022, 0.012829290035939292, 0.008366945364383267, 0.005397825871126077, 0.003418197599283937, 0.002185219602672453], [0.9355629319834413, 0.7786672555188112, 0.6034713593881258, 0.4308916981993469, 0.3031529861924274, 0.2092532796229531, 0.14202450783673998, 0.09569133770738643, 0.065650200783371, 0.045361908477279396, 0.032007339473284296, 0.02159141838882249, 0.01469228152426967, 0.010158155200288541, 0.007011794431683108, 0.004757207994163985, 0.0032669951897617523, 0.0022681006086984526], [0.928789005857606, 0.7670400897407774, 0.576100612071544, 0.3913977433787359, 0.2557144794987176, 0.16569920693994541, 0.10864183305898778, 0.07095224230679455, 0.044184932731742815, 0.02849740289998319, 0.01840053812288059, 0.012292957518998584, 0.008010891883371726, 0.005111603134572703, 0.003276471530949951, 0.0021085478214344067], [0.9023989212589214, 0.7037630775619957, 0.49387994462836915, 0.3258598457024773, 0.2121938695704109, 0.13832318023239515, 0.088659751233513, 0.05680359128226762, 0.03624022897019081, 0.023570118283394337, 0.014838760600997244, 0.009111633784386917, 0.0056870154082600596, 0.0035585891332321194, 0.002179596504145609], [0.9233747910769402, 0.7590644074875423, 0.5707883686524182, 0.3917310951765104, 0.258451859249208, 0.17000226353862594, 0.11213291698217788, 0.0725854696713413, 0.04680490390372792, 0.030681621606240758, 0.019983889603662684, 0.012998066545784547, 0.00842021510910773, 0.0054159298282912645, 0.0034803614332549635, 0.002253196986454865]], "washout": [{"steps": [60, 60, 60], "residual": 3.1004228301167654e-11}, {"steps": [60, 60, 60], "residual": 2.562011898148308e-10}, {"steps": [60, 60, 60], "residual": 9.426781774886553e-10}, {"steps": [60, 60, 60], "residual": 5.515070746926536e-11}, {"steps": [60, 60, 60], "residual": 5.0586670370026154e-11}, {"steps": [60, 60, 60], "residual": 4.6185871848933406e-11}]}, {"model": "ising", "n": 9, "k": 2, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [13, 13, 13, 13, 13, 13], "parts": [{"single/randomA": 9, "single/randomB": 9, "single/const0": 10, "single/const05": 9, "single/const1": 10, "history/randomA": 12, "history/randomB": 12, "history/const0": 12, "history/const05": 12, "history/const1": 13}, {"single/randomA": 9, "single/randomB": 10, "single/const0": 10, "single/const05": 9, "single/const1": 10, "history/randomA": 12, "history/randomB": 12, "history/const0": 12, "history/const05": 12, "history/const1": 13}, {"single/randomA": 10, "single/randomB": 10, "single/const0": 10, "single/const05": 10, "single/const1": 10, "history/randomA": 12, "history/randomB": 12, "history/const0": 13, "history/const05": 12, "history/const1": 13}, {"single/randomA": 10, "single/randomB": 10, "single/const0": 10, "single/const05": 10, "single/const1": 10, "history/randomA": 12, "history/randomB": 12, "history/const0": 12, "history/const05": 12, "history/const1": 13}, {"single/randomA": 9, "single/randomB": 9, "single/const0": 10, "single/const05": 9, "single/const1": 9, "history/randomA": 11, "history/randomB": 11, "history/const0": 13, "history/const05": 11, "history/const1": 12}, {"single/randomA": 10, "single/randomB": 9, "single/const0": 9, "single/const05": 9, "single/const1": 10, "history/randomA": 12, "history/randomB": 12, "history/const0": 12, "history/const05": 12, "history/const1": 13}], "curves": [[0.896073003380077, 0.7202344114783249, 0.5179433683231972, 0.35273805217717635, 0.22978179963969655, 0.15032652704921223, 0.0968971662104336, 0.06426891651072442, 0.04145888008452163, 0.02668471488075643, 0.017264084963293992, 0.011217453068660541, 0.007240124289976616, 0.004568776145077917, 0.0029559570377376667], [0.886719750873511, 0.7045528411944899, 0.5108058916062004, 0.3490008122873011, 0.2343542533675807, 0.1560517625618016, 0.10214740587070453, 0.06686281996809859, 0.044397653179016575, 0.029293144362279686, 0.019063552703644057, 0.012559401238877766, 0.008284050153590279, 0.005440957025639055, 0.003613584776659913, 0.002387042988922665], [0.8993740226197005, 0.7254987170167064, 0.5385534301961294, 0.3745605207483242, 0.2484474617544048, 0.1611951385921453, 0.10522270885049934, 0.06904663425819413, 0.04569133750861054, 0.03026427588567117, 0.019941489978157173, 0.01297775715541383, 0.008508306631710115, 0.005517034138314663, 0.003590467741231352, 0.0023424630645724163], [0.9145822936199393, 0.7639647482764125, 0.5714495549299063, 0.39136772179052953, 0.25266157675486334, 0.16301404045309803, 0.10752318745431536, 0.0704174858023818, 0.046582006966265105, 0.029859560477300904, 0.018561144742694963, 0.012028712879910457, 0.008006287959868498, 0.005217641332092611, 0.003432642479257325, 0.0022603432286888115], [0.8851651462296921, 0.7050772976840388, 0.5067025014861328, 0.33486462605600764, 0.21246054097122247, 0.13316820080151165, 0.08509179996026517, 0.0543712286277207, 0.034859336813094326, 0.022571496925548582, 0.014477051572200483, 0.009095441491146605, 0.005838500383294327, 0.003815862147265369, 0.0025379518375010747], [0.8894648572525649, 0.6955690891169131, 0.5010611942479228, 0.34173128540047937, 0.22750631855690465, 0.1503774016142923, 0.0983328490967896, 0.06585473805088533, 0.044402740230853166, 0.029039444146990525, 0.019104767534242728, 0.012342997782403272, 0.008016429622763761, 0.0052112235863908205, 0.0033901905162669332, 0.0022587268430381605]], "washout": [{"steps": [60, 60, 60], "residual": 3.103330016988858e-10}, {"steps": [60, 60, 60], "residual": 1.2954303801696652e-10}, {"steps": [60, 60, 60], "residual": 7.780967394871723e-11}, {"steps": [60, 60, 60], "residual": 4.187881796916422e-11}, {"steps": [60, 60, 60], "residual": 1.2951752967655578e-10}, {"steps": [60, 60, 60], "residual": 7.792289003515559e-11}]}, {"model": "ising", "n": 8, "k": 3, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [10, 9, 10, 10, 10, 10], "parts": [{"single/randomA": 7, "single/randomB": 7, "single/const0": 8, "single/const05": 8, "single/const1": 7, "history/randomA": 9, "history/randomB": 9, "history/const0": 10, "history/const05": 9, "history/const1": 8}, {"single/randomA": 8, "single/randomB": 8, "single/const0": 8, "single/const05": 8, "single/const1": 8, "history/randomA": 9, "history/randomB": 9, "history/const0": 9, "history/const05": 9, "history/const1": 9}, {"single/randomA": 8, "single/randomB": 8, "single/const0": 8, "single/const05": 8, "single/const1": 9, "history/randomA": 9, "history/randomB": 9, "history/const0": 10, "history/const05": 9, "history/const1": 10}, {"single/randomA": 7, "single/randomB": 7, "single/const0": 8, "single/const05": 7, "single/const1": 8, "history/randomA": 8, "history/randomB": 8, "history/const0": 10, "history/const05": 8, "history/const1": 9}, {"single/randomA": 7, "single/randomB": 7, "single/const0": 8, "single/const05": 7, "single/const1": 8, "history/randomA": 9, "history/randomB": 8, "history/const0": 9, "history/const05": 8, "history/const1": 10}, {"single/randomA": 7, "single/randomB": 7, "single/const0": 8, "single/const05": 7, "single/const1": 8, "history/randomA": 9, "history/randomB": 8, "history/const0": 10, "history/const05": 8, "history/const1": 9}], "curves": [[0.9512218903369292, 0.7556893892823238, 0.4862145818248653, 0.2985877452399077, 0.15104319163081525, 0.07408148337746709, 0.037085373415418524, 0.019326286570536737, 0.0103011728748585, 0.005148601518611009, 0.0025780696105460856], [0.952852250093339, 0.7484034409702709, 0.47774014079781846, 0.27177514238728107, 0.1526188510330524, 0.08385476799192397, 0.04463001720226372, 0.02420945039895561, 0.012991718505499244, 0.0067601159444644525, 0.0035871963411880318, 0.0018837401267056877], [0.968188996968179, 0.8004654714586348, 0.5286517909324439, 0.3096115560839812, 0.17581790233818353, 0.09462411587973418, 0.05022950797777918, 0.026873050074064785, 0.015292980113834093, 0.00805022071951533, 0.004360930215539775, 0.0025664053990048993], [0.9543364479202894, 0.7618760311633368, 0.4622932960919673, 0.24753351045231128, 0.12611865536589373, 0.06622081101673787, 0.03586150152859422, 0.018682568410372358, 0.00821456301551632, 0.0038478478401128696, 0.002062434619064894], [0.9501672416921891, 0.7539591318932526, 0.4766408676866415, 0.26566339919313187, 0.1460692238218128, 0.07274343024527641, 0.03501590578474978, 0.018911258514534922, 0.010137891416768222, 0.005604905901208119, 0.0028781486519035603], [0.9542760502061978, 0.7610972043820137, 0.48018812909364444, 0.2637792121199404, 0.136951725028583, 0.06934801098786922, 0.03546802495412324, 0.018840419526905718, 0.010262027538791763, 0.005496319486392249, 0.0027270258498292193]], "washout": [{"steps": [60, 60, 60], "residual": 8.162919259650964e-14}, {"steps": [60, 60, 60], "residual": 1.4012631000117807e-11}, {"steps": [60, 60, 60], "residual": 3.480035168790538e-13}, {"steps": [60, 60, 60], "residual": 1.0319016506177762e-11}, {"steps": [60, 60, 60], "residual": 2.6907610443430605e-15}, {"steps": [60, 60, 60], "residual": 1.670642133815746e-14}]}, {"model": "ising", "n": 8, "k": 4, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [8, 8, 8, 8, 8, 9], "parts": [{"single/randomA": 6, "single/randomB": 6, "single/const0": 7, "single/const05": 6, "single/const1": 6, "history/randomA": 7, "history/randomB": 7, "history/const0": 8, "history/const05": 7, "history/const1": 7}, {"single/randomA": 6, "single/randomB": 6, "single/const0": 7, "single/const05": 6, "single/const1": 6, "history/randomA": 7, "history/randomB": 7, "history/const0": 8, "history/const05": 6, "history/const1": 7}, {"single/randomA": 6, "single/randomB": 7, "single/const0": 6, "single/const05": 6, "single/const1": 7, "history/randomA": 7, "history/randomB": 7, "history/const0": 7, "history/const05": 7, "history/const1": 8}, {"single/randomA": 7, "single/randomB": 7, "single/const0": 7, "single/const05": 7, "single/const1": 7, "history/randomA": 8, "history/randomB": 7, "history/const0": 7, "history/const05": 7, "history/const1": 8}, {"single/randomA": 6, "single/randomB": 6, "single/const0": 7, "single/const05": 6, "single/const1": 7, "history/randomA": 7, "history/randomB": 7, "history/const0": 8, "history/const05": 7, "history/const1": 7}, {"single/randomA": 6, "single/randomB": 6, "single/const0": 7, "single/const05": 6, "single/const1": 7, "history/randomA": 7, "history/randomB": 7, "history/const0": 7, "history/const05": 7, "history/const1": 9}], "curves": [[0.9727174472182392, 0.7611272834827689, 0.3964918698177753, 0.1834204629348511, 0.07945466283760945, 0.03505884183464389, 0.01581442140002204, 0.006603771170943132, 0.0027417505525511366], [0.9749409646113356, 0.7651619973687649, 0.3958871233664709, 0.1650220887212368, 0.06765595914986144, 0.03000664756214357, 0.013011395358969781, 0.0063498005119678605, 0.0023417359028006742], [0.9770031187062971, 0.7672547315757503, 0.42971269125909095, 0.22082154936782306, 0.08751832739924788, 0.03436064525004593, 0.014464324216728091, 0.005837230088492388, 0.002143760719531493], [0.9830221313796319, 0.7857557537885198, 0.4298887088700841, 0.21297755728966775, 0.11000520241057685, 0.0545538587989575, 0.02609264781600128, 0.01319787685795767, 0.005794457469864714, 0.0025270276118937946], [0.9613201221519114, 0.7048229049044485, 0.36791591603977947, 0.17107031240501233, 0.08435853960333792, 0.038697222852486626, 0.01459438568379589, 0.006081525149660437, 0.0025897670521458638], [0.9780253487535475, 0.7549739598727694, 0.426587856796733, 0.18636572654173159, 0.07691416419102308, 0.031213247349801885, 0.013383211478482905, 0.0049147662441348244, 0.0018195267638296164]], "washout": [{"steps": [60, 60, 60], "residual": 1.0570680814812305e-15}, {"steps": [60, 60, 60], "residual": 2.8165048805815844e-15}, {"steps": [60, 60, 60], "residual": 4.488475868378531e-15}, {"steps": [60, 60, 60], "residual": 3.980202809440424e-14}, {"steps": [60, 60, 60], "residual": 1.2164942276220593e-14}, {"steps": [60, 60, 60], "residual": 1.9427183729588132e-14}]}, {"model": "haar", "n": 3, "k": 1, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [9, 9, 9, 8, 9, 9], "parts": [{"single/randomA": 8, "single/randomB": 7, "single/const0": 8, "single/const05": 8, "single/const1": 7, "history/randomA": 8, "history/randomB": 7, "history/const0": 8, "history/const05": 9, "history/const1": 7}, {"single/randomA": 7, "single/randomB": 8, "single/const0": 7, "single/const05": 8, "single/const1": 7, "history/randomA": 8, "history/randomB": 9, "history/const0": 8, "history/const05": 8, "history/const1": 7}, {"single/randomA": 8, "single/randomB": 8, "single/const0": 9, "single/const05": 7, "single/const1": 8, "history/randomA": 7, "history/randomB": 7, "history/const0": 8, "history/const05": 7, "history/const1": 7}, {"single/randomA": 8, "single/randomB": 8, "single/const0": 8, "single/const05": 6, "single/const1": 8, "history/randomA": 8, "history/randomB": 8, "history/const0": 8, "history/const05": 6, "history/const1": 8}, {"single/randomA": 7, "single/randomB": 6, "single/const0": 9, "single/const05": 7, "single/const1": 8, "history/randomA": 7, "history/randomB": 7, "history/const0": 8, "history/const05": 7, "history/const1": 8}, {"single/randomA": 6, "single/randomB": 6, "single/const0": 8, "single/const05": 7, "single/const1": 7, "history/randomA": 7, "history/randomB": 7, "history/const0": 9, "history/const05": 7, "history/const1": 7}], "curves": [[0.7705919859928725, 0.32936972701892137, 0.19308332162368907, 0.10716033011717965, 0.06304107637048151, 0.04150576180818501, 0.026451720138445975, 0.014389078387032201, 0.00929761594490118, 0.004867224617136163, 0.0031108868046332066, 0.002144775994284538], [0.7709021998706163, 0.2952479589553678, 0.19716856781153047, 0.12106040797341387, 0.0619468841642756, 0.037891851846400634, 0.023405850853698666, 0.013746770358160649, 0.008514387567689845, 0.0048261149242616146, 0.0030293809005093267, 0.0019096583666973147], [0.7958794620605985, 0.3175494375188186, 0.181416058953216, 0.07591672671042551, 0.03923259232982525, 0.023986996303820965, 0.013547758879255972, 0.008283636782135072, 0.004532182816999634, 0.002502569819952642], [0.7943855243932533, 0.3043883434593132, 0.177049800785053, 0.08777303959001928, 0.052647635113443565, 0.023654605204329736, 0.015589862617022698, 0.010820124094918119, 0.0072389033535581685, 0.0039227638835447705, 0.0023523788803596454], [0.794252022967475, 0.4100550798499301, 0.1597371724028313, 0.10373178569522315, 0.05329195069478558, 0.028013724569498362, 0.014415587711213072, 0.009302312852786713, 0.00588974496384634, 0.004119311137293621, 0.0027215961717982264], [0.7748849704092236, 0.25430488396234907, 0.16053166664788746, 0.09629469254726129, 0.05499048140004338, 0.027442723525691756, 0.019165570354318914, 0.008992448996908665, 0.00510165163920962, 0.0033681218076128273, 0.0020878833753401648]], "washout": [{"steps": [60, 60, 60], "residual": 1.0531463103546753e-09}, {"steps": [60, 60, 60], "residual": 6.052061093843306e-13}, {"steps": [60, 60, 60], "residual": 1.0011587818977335e-10}, {"steps": [60, 60, 60], "residual": 1.1389886659033255e-10}, {"steps": [60, 60, 60], "residual": 2.6741334961773507e-10}, {"steps": [60, 60, 60], "residual": 5.4522358011225345e-11}]}, {"model": "haar", "n": 4, "k": 1, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [7, 8, 7, 7, 8, 8], "parts": [{"single/randomA": 7, "single/randomB": 7, "single/const0": 7, "single/const05": 7, "single/const1": 7, "history/randomA": 7, "history/randomB": 7, "history/const0": 7, "history/const05": 7, "history/const1": 7}, {"single/randomA": 8, "single/randomB": 7, "single/const0": 7, "single/const05": 7, "single/const1": 7, "history/randomA": 7, "history/randomB": 7, "history/const0": 7, "history/const05": 6, "history/const1": 7}, {"single/randomA": 7, "single/randomB": 7, "single/const0": 7, "single/const05": 6, "single/const1": 7, "history/randomA": 7, "history/randomB": 7, "history/const0": 7, "history/const05": 7, "history/const1": 7}, {"single/randomA": 7, "single/randomB": 7, "single/const0": 7, "single/const05": 7, "single/const1": 7, "history/randomA": 7, "history/randomB": 7, "history/const0": 7, "history/const05": 7, "history/const1": 7}, {"single/randomA": 7, "single/randomB": 7, "single/const0": 7, "single/const05": 7, "single/const1": 7, "history/randomA": 7, "history/randomB": 7, "history/const0": 8, "history/const05": 7, "history/const1": 8}, {"single/randomA": 7, "single/randomB": 7, "single/const0": 7, "single/const05": 7, "single/const1": 7, "history/randomA": 8, "history/randomB": 7, "history/const0": 7, "history/const05": 7, "history/const1": 7}], "curves": [[0.7321108739804981, 0.2597147886890166, 0.13920774403721792, 0.07761595971704377, 0.042813119601680646, 0.026522998723066488, 0.015726833963239727, 0.0087791476750451, 0.004348748221895704, 0.002361783591796618], [0.7276314756868365, 0.26759150652155844, 0.13699794638432883, 0.07323115859678614, 0.038394986964576126, 0.021327331781650964, 0.012380646960392568, 0.0072708377380948245, 0.004180711672261844, 0.0022410711027736783], [0.7364831574477573, 0.29042285032385007, 0.17049208386837583, 0.08782542521641198, 0.04695715384364803, 0.026091725537645407, 0.014531630924790382, 0.007650036560853969, 0.0037661591236862997, 0.00196991223908537], [0.7288793492107499, 0.29870725033122836, 0.14987280469637404, 0.07637894425350442, 0.04053624077414411, 0.02389102140068577, 0.014012310878524383, 0.008152229630258342, 0.004506656011326542, 0.0023494668551342973], [0.7356464005849983, 0.3077783608429472, 0.16969125740257177, 0.08789724300780748, 0.04380423169977851, 0.025251100177240558, 0.012932967821985934, 0.007191232968711998, 0.00426650417884409, 0.002139902038390215], [0.7278933333004779, 0.26375148741160104, 0.14351202557063802, 0.08803910100335313, 0.056578043331913686, 0.033392094726078625, 0.020023285266400487, 0.01097855649377719, 0.005670597415150966, 0.0031050348227153997, 0.001531389722248361]], "washout": [{"steps": [60, 60, 60], "residual": 2.053195741027312e-14}, {"steps": [60, 60, 60], "residual": 4.1149540888206634e-14}, {"steps": [60, 60, 60], "residual": 1.945588491272632e-15}, {"steps": [60, 60, 60], "residual": 1.5962317638514554e-13}, {"steps": [60, 60, 60], "residual": 2.465105997722046e-11}, {"steps": [60, 60, 60], "residual": 7.876158478226746e-15}]}, {"model": "haar", "n": 5, "k": 1, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [6, 6, 7, 6, 6, 6], "parts": [{"single/randomA": 6, "single/randomB": 6, "single/const0": 6, "single/const05": 6, "single/const1": 6, "history/randomA": 6, "history/randomB": 6, "history/const0": 6, "history/const05": 6, "history/const1": 6}, {"single/randomA": 6, "single/randomB": 6, "single/const0": 6, "single/const05": 6, "single/const1": 6, "history/randomA": 6, "history/randomB": 6, "history/const0": 6, "history/const05": 6, "history/const1": 6}, {"single/randomA": 6, "single/randomB": 7, "single/const0": 6, "single/const05": 6, "single/const1": 6, "history/randomA": 6, "history/randomB": 7, "history/const0": 6, "history/const05": 6, "history/const1": 6}, {"single/randomA": 6, "single/randomB": 6, "single/const0": 6, "single/const05": 6, "single/const1": 6, "history/randomA": 6, "history/randomB": 6, "history/const0": 6, "history/const05": 6, "history/const1": 6}, {"single/randomA": 6, "single/randomB": 6, "single/const0": 6, "single/const05": 6, "single/const1": 6, "history/randomA": 6, "history/randomB": 6, "history/const0": 6, "history/const05": 6, "history/const1": 6}, {"single/randomA": 6, "single/randomB": 6, "single/const0": 6, "single/const05": 6, "single/const1": 6, "history/randomA": 6, "history/randomB": 6, "history/const0": 6, "history/const05": 6, "history/const1": 6}], "curves": [[0.6770036854303315, 0.23944455016937885, 0.1190346285118574, 0.06048970735971483, 0.03199168374518427, 0.016457692278268588, 0.008248509627084679, 0.00415433206644286, 0.00209034062050529], [0.6769429210610335, 0.2332428860879505, 0.11066025038316522, 0.058074109431122234, 0.031134658119427568, 0.015258648143673031, 0.008054900962412534, 0.004130127965278001, 0.002119338112233753], [0.6806813784958219, 0.25894801523792654, 0.12216834129335824, 0.058987578859055506, 0.030549761003249493, 0.016080040209573803, 0.008352512922041457, 0.004229146938198772, 0.002169023474413634], [0.6731209468732953, 0.23086995234594473, 0.12254751173278375, 0.06399136955897249, 0.03356613225248366, 0.016286210078338623, 0.00799083183456116, 0.004059119966625117, 0.001962859341262424], [0.6749501970163141, 0.24831511535267986, 0.12722002325762544, 0.06565325810440689, 0.033583045448501846, 0.017684806096892103, 0.00912566589346129, 0.004698051727330464, 0.002280264327626072], [0.6758676167057021, 0.23084026906004995, 0.10986324415678286, 0.05558071616874661, 0.02862646455810939, 0.01450105220543363, 0.007659745848787038, 0.004071859088016374, 0.0021494171956548684]], "washout": [{"steps": [60, 60, 60], "residual": 3.9616178107583577e-16}, {"steps": [60, 60, 60], "residual": 5.741934705483231e-16}, {"steps": [60, 60, 60], "residual": 4.892371574406339e-16}, {"steps": [60, 60, 60], "residual": 2.1567317012321402e-16}, {"steps": [60, 60, 60], "residual": 5.874433196636308e-16}, {"steps": [60, 60, 60], "residual": 3.4594891383174934e-16}]}, {"model": "haar", "n": 6, "k": 1, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [6, 6, 6, 6, 6, 6], "parts": [{"single/randomA": 6, "single/randomB": 6, "single/const0": 5, "single/const05": 6, "single/const1": 6, "history/randomA": 6, "history/randomB": 6, "history/const0": 5, "history/const05": 6, "history/const1": 6}, {"single/randomA": 6, "single/randomB": 5, "single/const0": 6, "single/const05": 5, "single/const1": 6, "history/randomA": 6, "history/randomB": 5, "history/const0": 6, "history/const05": 6, "history/const1": 6}, {"single/randomA": 5, "single/randomB": 5, "single/const0": 6, "single/const05": 5, "single/const1": 6, "history/randomA": 6, "history/randomB": 5, "history/const0": 6, "history/const05": 5, "history/const1": 6}, {"single/randomA": 6, "single/randomB": 6, "single/const0": 6, "single/const05": 6, "single/const1": 6, "history/randomA": 6, "history/randomB": 6, "history/const0": 6, "history/const05": 6, "history/const1": 6}, {"single/randomA": 5, "single/randomB": 5, "single/const0": 6, "single/const05": 5, "single/const1": 6, "history/randomA": 5, "history/randomB": 5, "history/const0": 6, "history/const05": 5, "history/const1": 6}, {"single/randomA": 6, "single/randomB": 6, "single/const0": 6, "single/const05": 6, "single/const1": 6, "history/randomA": 6, "history/randomB": 6, "history/const0": 6, "history/const05": 6, "history/const1": 6}], "curves": [[0.6265890057370019, 0.2133922317145372, 0.09805345768069598, 0.04743929914955876, 0.02263835172119837, 0.0109659708857688, 0.005270647472701494, 0.002489603532109934], [0.6299346830084671, 0.21260762385243465, 0.09621913962655419, 0.04559650760147277, 0.02239972049788503, 0.010985427363725962, 0.005308660742950808, 0.002517380201091643], [0.6313532811256457, 0.21466921119154794, 0.09581022878524179, 0.044389942663168334, 0.021142549386042063, 0.010033779773060738, 0.00471138181860196, 0.0022493204408780684], [0.6303492427003943, 0.21439819429678725, 0.09712801527730724, 0.04665067824101474, 0.02199683857586232, 0.010600422998140738, 0.005014034756608913, 0.0024201733728934738], [0.6303082943227591, 0.20764313646229987, 0.09463940631589483, 0.043752637236815634, 0.02048543441200111, 0.009694994031872267, 0.0045131930011102755, 0.0021117176657033227], [0.6276297169712144, 0.20545166623068695, 0.09360458137888658, 0.044597726698494725, 0.02148981468948201, 0.0103383297960132, 0.0048545219711772294, 0.002355104770480455]], "washout": [{"steps": [60, 60, 60], "residual": 4.0873527671178534e-16}, {"steps": [60, 60, 60], "residual": 3.002826125196644e-16}, {"steps": [60, 60, 60], "residual": 3.729050745464452e-16}, {"steps": [60, 60, 60], "residual": 4.847060809994098e-16}, {"steps": [60, 60, 60], "residual": 6.554961615362364e-16}, {"steps": [60, 60, 60], "residual": 4.526875881042252e-16}]}, {"model": "haar", "n": 7, "k": 1, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [5, 5, 5, 5, 5, 5], "parts": [{"single/randomA": 5, "single/randomB": 5, "single/const0": 5, "single/const05": 5, "single/const1": 5, "history/randomA": 5, "history/randomB": 5, "history/const0": 5, "history/const05": 5, "history/const1": 5}, {"single/randomA": 5, "single/randomB": 5, "single/const0": 5, "single/const05": 5, "single/const1": 5, "history/randomA": 5, "history/randomB": 5, "history/const0": 5, "history/const05": 5, "history/const1": 5}, {"single/randomA": 5, "single/randomB": 5, "single/const0": 5, "single/const05": 5, "single/const1": 5, "history/randomA": 5, "history/randomB": 5, "history/const0": 5, "history/const05": 5, "history/const1": 5}, {"single/randomA": 5, "single/randomB": 5, "single/const0": 5, "single/const05": 5, "single/const1": 5, "history/randomA": 5, "history/randomB": 5, "history/const0": 5, "history/const05": 5, "history/const1": 5}, {"single/randomA": 5, "single/randomB": 5, "single/const0": 5, "single/const05": 5, "single/const1": 5, "history/randomA": 5, "history/randomB": 5, "history/const0": 5, "history/const05": 5, "history/const1": 5}, {"single/randomA": 5, "single/randomB": 5, "single/const0": 5, "single/const05": 5, "single/const1": 5, "history/randomA": 5, "history/randomB": 5, "history/const0": 5, "history/const05": 5, "history/const1": 5}], "curves": [[0.5827487416783714, 0.18017486391566367, 0.07631157920795095, 0.03351112591956841, 0.014488858226639307, 0.006442897898999385, 0.0028408232299147384], [0.5815113407723667, 0.17782258735040246, 0.07472121056043646, 0.03255068916352408, 0.014511111765792416, 0.00648251158312181, 0.0028675138441730925], [0.582444129005814, 0.18351032820064447, 0.07582839249555451, 0.03299132344077126, 0.014644083685884175, 0.00656907600140186, 0.0029199117913948167], [0.5818229340364092, 0.1753838212741204, 0.07293256692871583, 0.03217858413646544, 0.01419688334173517, 0.00634598440646516, 0.0028442155053909715], [0.5824608601162771, 0.17831726865382813, 0.07579520419534341, 0.032680680444107345, 0.014467346291452956, 0.006379040690143127, 0.002828917269963509], [0.5806070158806715, 0.1767800313864794, 0.07452544594018885, 0.03239309437358841, 0.014265577114023865, 0.006374197819764513, 0.0028443883735001837]], "washout": [{"steps": [60, 60, 60], "residual": 6.5056949902027265e-16}, {"steps": [60, 60, 60], "residual": 2.3943552068548223e-16}, {"steps": [60, 60, 60], "residual": 5.85303258192814e-16}, {"steps": [60, 60, 60], "residual": 2.479081719452551e-16}, {"steps": [60, 60, 60], "residual": 4.937073966072076e-16}, {"steps": [60, 60, 60], "residual": 4.084755168655655e-16}]}, {"model": "haar", "n": 8, "k": 1, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [4, 5, 4, 4, 4, 4], "parts": [{"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}, {"single/randomA": 5, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 5, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 5}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}], "curves": [[0.5398991103634702, 0.15426259979740353, 0.05990399015939187, 0.02395435226661652, 0.009765089384063168, 0.004021424596927614, 0.00166707647873191], [0.5392231912755934, 0.15442741380172031, 0.06029898674038106, 0.024429038608905093, 0.009991221667999196, 0.004107606740944757, 0.001694007288645215], [0.5384582433316119, 0.15216482648803833, 0.05910786657958424, 0.023801504567989774, 0.009705855333820856, 0.003988532084905972, 0.0016437757616624973], [0.5392663929611337, 0.15340651319798088, 0.06017252234311174, 0.024058603948393313, 0.009864609712367434, 0.0040713885734101635, 0.0016721428323076479], [0.5389055899624684, 0.15326488362395085, 0.05964792039899612, 0.024055324317917036, 0.009844984511819792, 0.004074234580738169, 0.0016841563757208557], [0.5391292245575924, 0.15366635937582643, 0.05924141213785418, 0.023780450706449983, 0.009713056646288054, 0.0039854315204467475, 0.0016465837867588162]], "washout": [{"steps": [60, 60, 60], "residual": 4.1152347171638876e-16}, {"steps": [60, 60, 60], "residual": 3.8662505645213194e-16}, {"steps": [60, 60, 60], "residual": 3.4750749346673007e-16}, {"steps": [60, 60, 60], "residual": 4.740864829113078e-16}, {"steps": [60, 60, 60], "residual": 3.7869514069329357e-16}, {"steps": [60, 60, 60], "residual": 4.422199200138705e-16}]}, {"model": "haar", "n": 9, "k": 1, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [4, 4, 4, 4, 4, 4], "parts": [{"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}], "curves": [[0.4986895608823986, 0.13102255721629316, 0.04727708919035763, 0.017637252820824074, 0.006669960603688995, 0.0025285006422372637], [0.49879438744984916, 0.1305044119155001, 0.04714366245976537, 0.0176181898446083, 0.006672123568593761, 0.0025451027576617775], [0.49846858750420664, 0.1304997690861415, 0.04711721743101459, 0.01765915966392854, 0.006719494875791361, 0.002560139667566583], [0.4985779213966166, 0.13139955428263125, 0.04755060195728057, 0.01774867844234127, 0.0067193445534185995, 0.0025661585243874187], [0.49822695347220874, 0.1305241250556744, 0.046984269099777154, 0.017592907816350832, 0.0066447617032855295, 0.002526649158266439], [0.49871895002921474, 0.131142102896955, 0.04727470426639992, 0.017715029993085493, 0.006715830460456793, 0.002551547411230958]], "washout": [{"steps": [60, 60, 60], "residual": 4.284902840567618e-16}, {"steps": [60, 60, 60], "residual": 5.295916698711053e-16}, {"steps": [60, 60, 60], "residual": 3.725712993708193e-16}, {"steps": [60, 60, 60], "residual": 6.278614780863556e-16}, {"steps": [60, 60, 60], "residual": 1.3805419692758251e-16}, {"steps": [60, 60, 60], "residual": 4.154472701295276e-16}]}, {"model": "haar", "n": 4, "k": 2, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [5, 5, 5, 5, 5, 5], "parts": [{"single/randomA": 4, "single/randomB": 4, "single/const0": 5, "single/const05": 4, "single/const1": 5, "history/randomA": 5, "history/randomB": 4, "history/const0": 5, "history/const05": 5, "history/const1": 5}, {"single/randomA": 5, "single/randomB": 4, "single/const0": 5, "single/const05": 4, "single/const1": 4, "history/randomA": 5, "history/randomB": 4, "history/const0": 5, "history/const05": 4, "history/const1": 4}, {"single/randomA": 4, "single/randomB": 5, "single/const0": 5, "single/const05": 5, "single/const1": 5, "history/randomA": 4, "history/randomB": 5, "history/const0": 5, "history/const05": 5, "history/const1": 5}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 5, "single/const05": 4, "single/const1": 5, "history/randomA": 5, "history/randomB": 4, "history/const0": 5, "history/const05": 4, "history/const1": 5}, {"single/randomA": 5, "single/randomB": 5, "single/const0": 4, "single/const05": 5, "single/const1": 5, "history/randomA": 5, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 5}, {"single/randomA": 4, "single/randomB": 5, "single/const0": 4, "single/const05": 5, "single/const1": 4, "history/randomA": 5, "history/randomB": 5, "history/const0": 4, "history/const05": 5, "history/const1": 5}], "curves": [[0.7657001746485919, 0.18979374713255528, 0.07643152747131654, 0.027520821091842316, 0.012517256564798995, 0.006392148620328742, 0.002609361387981241], [0.7610904329498707, 0.18295077803991977, 0.08113732280534133, 0.04194789895413152, 0.016396275077930175, 0.007712266999716309, 0.0025636895981465107], [0.7696052069152833, 0.2118194869759369, 0.09364802364728131, 0.03285793389059005, 0.009154742165834624, 0.003863342425269456, 0.0013518321005070283], [0.7625277095099876, 0.18181588155565054, 0.07366059678090839, 0.02788354349820763, 0.010781116556326489, 0.004292328114999477, 0.0019978939041481484], [0.74903712366642, 0.1780117302530437, 0.0705673667797935, 0.0387936619176073, 0.011822856970744245, 0.004970019750595909, 0.001959636746455807], [0.7644535510713406, 0.17198691114509912, 0.05357854135819615, 0.02622454998312812, 0.010012274004045744, 0.004053718544281595, 0.0013203229349396327]], "washout": [{"steps": [60, 60, 60], "residual": 8.28276899696419e-16}, {"steps": [60, 60, 60], "residual": 7.644389099539445e-16}, {"steps": [60, 60, 60], "residual": 8.100964002156681e-16}, {"steps": [60, 60, 60], "residual": 1.3669620990697242e-15}, {"steps": [60, 60, 60], "residual": 5.179813677827207e-16}, {"steps": [60, 60, 60], "residual": 6.419304813700705e-16}]}, {"model": "haar", "n": 5, "k": 2, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [5, 5, 5, 5, 5, 5], "parts": [{"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 5, "history/randomB": 5, "history/const0": 4, "history/const05": 5, "history/const1": 5}, {"single/randomA": 5, "single/randomB": 5, "single/const0": 5, "single/const05": 5, "single/const1": 5, "history/randomA": 5, "history/randomB": 4, "history/const0": 5, "history/const05": 5, "history/const1": 5}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 5, "single/const05": 5, "single/const1": 4, "history/randomA": 5, "history/randomB": 5, "history/const0": 5, "history/const05": 5, "history/const1": 5}, {"single/randomA": 5, "single/randomB": 5, "single/const0": 5, "single/const05": 5, "single/const1": 5, "history/randomA": 5, "history/randomB": 5, "history/const0": 5, "history/const05": 5, "history/const1": 5}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 5, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 5}, {"single/randomA": 5, "single/randomB": 5, "single/const0": 5, "single/const05": 5, "single/const1": 5, "history/randomA": 5, "history/randomB": 5, "history/const0": 5, "history/const05": 5, "history/const1": 5}], "curves": [[0.7061712463084824, 0.1614024799713304, 0.06352957987318456, 0.02560861333903356, 0.010896294224096423, 0.004271588268275981, 0.0014989295062620028], [0.7020271993516988, 0.18974021007218583, 0.07392444178541249, 0.02788580198669051, 0.010525259338147318, 0.0038961653391055644, 0.0014694141018647936], [0.7082235581979032, 0.20651546807511356, 0.07201449757022929, 0.027449507060054466, 0.012577323005117881, 0.005001547487448867, 0.0019559597941230383], [0.713069240818611, 0.19270808732926753, 0.08117507729820532, 0.03274829848230568, 0.01162480988097717, 0.004212528791622341, 0.0017153330522330927], [0.7116351300327851, 0.18717259221925087, 0.06620407010241049, 0.022384718559990156, 0.009582609005103047, 0.003401681960140875, 0.0014822328047832773], [0.712516140675262, 0.20962606691833266, 0.08989084199496586, 0.038588137267283835, 0.015565253295177675, 0.00585810595524897, 0.0026143914671824696]], "washout": [{"steps": [60, 60, 60], "residual": 5.053729638788253e-16}, {"steps": [60, 60, 60], "residual": 3.7554663121189336e-16}, {"steps": [60, 60, 60], "residual": 5.527180863395826e-16}, {"steps": [60, 60, 60], "residual": 8.465450562766817e-16}, {"steps": [60, 60, 60], "residual": 3.3445977371727495e-16}, {"steps": [60, 60, 60], "residual": 3.049864212818846e-16}]}, {"model": "haar", "n": 6, "k": 2, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [4, 4, 4, 4, 4, 4], "parts": [{"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}], "curves": [[0.6621678594193934, 0.16609003054542515, 0.059017136363200384, 0.022550724228667024, 0.007980345921108994, 0.002839646333668227], [0.6643183444453123, 0.16905847323407014, 0.05924870337076034, 0.021856189889051764, 0.007965993606947292, 0.0030392323404785926, 0.001098426891334273], [0.6609301001544817, 0.17512828556142185, 0.06130364209471792, 0.023116621150653167, 0.008902028582101849, 0.0033132317059181775, 0.0012992503339452671], [0.6615688600197724, 0.15936241818998614, 0.05349397462920959, 0.01826136579615329, 0.0069008589329297276, 0.002473422812515438], [0.6634343680341446, 0.17225149712826288, 0.061032032970099626, 0.02300441035719886, 0.00893793501686643, 0.003351492705983889, 0.0011569513593292981], [0.6635844339676481, 0.16420905837090338, 0.058633974288733355, 0.02263726186507852, 0.008284290468259705, 0.0029305256500920633]], "washout": [{"steps": [60, 60, 60], "residual": 7.714216173323064e-16}, {"steps": [60, 60, 60], "residual": 5.582133447848185e-16}, {"steps": [60, 60, 60], "residual": 5.303075483782751e-16}, {"steps": [60, 60, 60], "residual": 4.4027392714491254e-16}, {"steps": [60, 60, 60], "residual": 6.01429051493827e-16}, {"steps": [60, 60, 60], "residual": 7.738533190926957e-16}]}, {"model": "haar", "n": 7, "k": 2, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [4, 4, 4, 4, 4, 4], "parts": [{"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}], "curves": [[0.6130041701240461, 0.14334967283122296, 0.0452406905390655, 0.015033277988629891, 0.00502351443236743, 0.00168899656295385], [0.6148478647695804, 0.14308261917992823, 0.0471113788717593, 0.015960951989491733, 0.005247116008148825, 0.0017953573544683408], [0.616648070898145, 0.14444360476552756, 0.04639924233570321, 0.01639435186768684, 0.005529559124710241, 0.0019074503649843273], [0.6162784587678527, 0.1385577635128058, 0.044999513875277945, 0.015319121454086109, 0.005150260183859367, 0.0017558328808220357], [0.6152872826790026, 0.1468027307221294, 0.04824499438222485, 0.016410152296030742, 0.005493525224066455, 0.0018369595384240586], [0.6154734429336803, 0.14882410089855383, 0.048661324629763775, 0.0167102410795224, 0.005656703157831308, 0.0019425554419219798]], "washout": [{"steps": [60, 60, 60], "residual": 6.382262229860095e-16}, {"steps": [60, 60, 60], "residual": 5.975819835687986e-16}, {"steps": [60, 60, 60], "residual": 6.498757539567181e-16}, {"steps": [60, 60, 60], "residual": 5.256534491938097e-16}, {"steps": [60, 60, 60], "residual": 4.1362247099132664e-16}, {"steps": [60, 60, 60], "residual": 4.3837882032303963e-16}]}, {"model": "haar", "n": 8, "k": 2, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [4, 4, 4, 4, 4, 4], "parts": [{"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}], "curves": [[0.5718951839627533, 0.1268559828997164, 0.03916573326397472, 0.012157927463274857, 0.003856572265555452, 0.0012123692297828516], [0.5711164012503505, 0.12382153547847932, 0.03733402583120519, 0.011651003386241612, 0.00362639326141362, 0.0011530229991651214], [0.5715582899613793, 0.12444299034874712, 0.03837461014496498, 0.012099901250440184, 0.003846718861074843, 0.0012124487057099456], [0.5710062680036783, 0.1223297754724243, 0.03730479775974402, 0.011785610421824619, 0.003729219120547599, 0.0011635667349709756], [0.5715726126002414, 0.12802927567256453, 0.03905000560036215, 0.012062172274368399, 0.0038160930091748297, 0.001185395641437624], [0.5709827989118421, 0.12416876977923054, 0.037711772906694294, 0.011978391316505544, 0.003749143394790808, 0.001212691723648899]], "washout": [{"steps": [60, 60, 60], "residual": 3.2830915536485434e-16}, {"steps": [60, 60, 60], "residual": 7.47851778647638e-16}, {"steps": [60, 60, 60], "residual": 3.6802981522421786e-16}, {"steps": [60, 60, 60], "residual": 2.231585034247022e-16}, {"steps": [60, 60, 60], "residual": 2.6958469128238045e-16}, {"steps": [60, 60, 60], "residual": 3.8195218365981567e-16}]}, {"model": "haar", "n": 9, "k": 2, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [3, 3, 3, 3, 3, 3], "parts": [{"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}, {"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}, {"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}, {"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}, {"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}, {"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}], "curves": [[0.5296057922256382, 0.10622566457188483, 0.0299800082643153, 0.008717213945698965, 0.0025426256777407205], [0.5300031087314556, 0.1074694932483822, 0.030829198524667787, 0.0089811715570799, 0.0026089458066047857], [0.5299966937015016, 0.10722570869340839, 0.03047391274733168, 0.008915986006775723, 0.0026008014719595164], [0.5301517550091734, 0.10710668791018119, 0.03049804622516781, 0.00883823239856493, 0.002590253369008367], [0.5296892222140559, 0.1056353347371944, 0.030083911067803323, 0.008742767414861952, 0.0025443088672410714], [0.5303944604940727, 0.10659065430780765, 0.030215225705190994, 0.00871022546691838, 0.002568568561972978]], "washout": [{"steps": [60, 60, 60], "residual": 4.265706798294328e-16}, {"steps": [60, 60, 60], "residual": 3.7505612451667146e-16}, {"steps": [60, 60, 60], "residual": 2.3110991048874917e-16}, {"steps": [60, 60, 60], "residual": 3.4402549393195714e-16}, {"steps": [60, 60, 60], "residual": 5.624975349185572e-16}, {"steps": [60, 60, 60], "residual": 2.2819200534462986e-16}]}, {"model": "haar", "n": 8, "k": 3, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [3, 3, 3, 3, 3, 3], "parts": [{"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}, {"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}, {"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}, {"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}, {"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}, {"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}], "curves": [[0.6188156625958803, 0.10229962898910354, 0.024616502060114634, 0.005880017630075571, 0.001400020541330612], [0.6181373827808438, 0.1082387393647139, 0.025829493467087405, 0.006377519020264482, 0.0015404955327152873], [0.6178640895838141, 0.10333711908923009, 0.02610870846477912, 0.006151293044022377, 0.001486562783961494], [0.617010736068172, 0.10167937778874124, 0.024633376837263538, 0.005909456884183022, 0.001390444780636927], [0.6167774460026743, 0.10173316133463678, 0.02353350101552836, 0.005544228497546655, 0.0013404442691190282], [0.6174825102193184, 0.10173908293786678, 0.023471986128889843, 0.005796062081711689, 0.0013479208222737043]], "washout": [{"steps": [60, 60, 60], "residual": 6.626353992998884e-16}, {"steps": [60, 60, 60], "residual": 3.3682346428574304e-16}, {"steps": [60, 60, 60], "residual": 2.935198393827152e-16}, {"steps": [60, 60, 60], "residual": 6.361132139832309e-16}, {"steps": [60, 60, 60], "residual": 4.523394659237417e-16}, {"steps": [60, 60, 60], "residual": 3.6909700353768245e-16}]}, {"model": "haar", "n": 8, "k": 4, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [3, 3, 3, 3, 3, 3], "parts": [{"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}, {"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}, {"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}, {"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}, {"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}, {"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}], "curves": [[0.6759097478087689, 0.08710995740008905, 0.014282910422616172, 0.0026511855238123758], [0.6743016810319116, 0.08389151897193756, 0.015841016980576605, 0.0028119893125368536], [0.674749639622525, 0.0807407340377567, 0.013966598131961756, 0.0024244032184718334], [0.6767586450274223, 0.08510987674396038, 0.015278271427566215, 0.002631092608674463], [0.6757926057528624, 0.0889754301247811, 0.016372468824084902, 0.002895755485929799], [0.6753047139049752, 0.09348774863171502, 0.01721299009714173, 0.0032434368835959288, 0.0005401019122725172]], "washout": [{"steps": [60, 60, 60], "residual": 1.645347183770035e-15}, {"steps": [60, 60, 60], "residual": 7.016744863563769e-16}, {"steps": [60, 60, 60], "residual": 6.276511747576022e-16}, {"steps": [60, 60, 60], "residual": 4.161281725639639e-16}, {"steps": [60, 60, 60], "residual": 5.173878125791179e-16}, {"steps": [60, 60, 60], "residual": 6.858487728372173e-16}]}]

==> anc/reproducibility/sim/results_main_haar.json <==
[{"model": "haar", "n": 3, "k": 1, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [9, 9, 9, 8, 9, 9], "parts": [{"single/randomA": 8, "single/randomB": 7, "single/const0": 8, "single/const05": 8, "single/const1": 7, "history/randomA": 8, "history/randomB": 7, "history/const0": 8, "history/const05": 9, "history/const1": 7}, {"single/randomA": 7, "single/randomB": 8, "single/const0": 7, "single/const05": 8, "single/const1": 7, "history/randomA": 8, "history/randomB": 9, "history/const0": 8, "history/const05": 8, "history/const1": 7}, {"single/randomA": 8, "single/randomB": 8, "single/const0": 9, "single/const05": 7, "single/const1": 8, "history/randomA": 7, "history/randomB": 7, "history/const0": 8, "history/const05": 7, "history/const1": 7}, {"single/randomA": 8, "single/randomB": 8, "single/const0": 8, "single/const05": 6, "single/const1": 8, "history/randomA": 8, "history/randomB": 8, "history/const0": 8, "history/const05": 6, "history/const1": 8}, {"single/randomA": 7, "single/randomB": 6, "single/const0": 9, "single/const05": 7, "single/const1": 8, "history/randomA": 7, "history/randomB": 7, "history/const0": 8, "history/const05": 7, "history/const1": 8}, {"single/randomA": 6, "single/randomB": 6, "single/const0": 8, "single/const05": 7, "single/const1": 7, "history/randomA": 7, "history/randomB": 7, "history/const0": 9, "history/const05": 7, "history/const1": 7}], "curves": [[0.7705919859928725, 0.32936972701892137, 0.19308332162368907, 0.10716033011717965, 0.06304107637048151, 0.04150576180818501, 0.026451720138445975, 0.014389078387032201, 0.00929761594490118, 0.004867224617136163, 0.0031108868046332066, 0.002144775994284538], [0.7709021998706163, 0.2952479589553678, 0.19716856781153047, 0.12106040797341387, 0.0619468841642756, 0.037891851846400634, 0.023405850853698666, 0.013746770358160649, 0.008514387567689845, 0.0048261149242616146, 0.0030293809005093267, 0.0019096583666973147], [0.7958794620605985, 0.3175494375188186, 0.181416058953216, 0.07591672671042551, 0.03923259232982525, 0.023986996303820965, 0.013547758879255972, 0.008283636782135072, 0.004532182816999634, 0.002502569819952642], [0.7943855243932533, 0.3043883434593132, 0.177049800785053, 0.08777303959001928, 0.052647635113443565, 0.023654605204329736, 0.015589862617022698, 0.010820124094918119, 0.0072389033535581685, 0.0039227638835447705, 0.0023523788803596454], [0.794252022967475, 0.4100550798499301, 0.1597371724028313, 0.10373178569522315, 0.05329195069478558, 0.028013724569498362, 0.014415587711213072, 0.009302312852786713, 0.00588974496384634, 0.004119311137293621, 0.0027215961717982264], [0.7748849704092236, 0.25430488396234907, 0.16053166664788746, 0.09629469254726129, 0.05499048140004338, 0.027442723525691756, 0.019165570354318914, 0.008992448996908665, 0.00510165163920962, 0.0033681218076128273, 0.0020878833753401648]], "washout": [{"steps": [60, 60, 60], "residual": 1.0531463103546753e-09}, {"steps": [60, 60, 60], "residual": 6.052061093843306e-13}, {"steps": [60, 60, 60], "residual": 1.0011587818977335e-10}, {"steps": [60, 60, 60], "residual": 1.1389886659033255e-10}, {"steps": [60, 60, 60], "residual": 2.6741334961773507e-10}, {"steps": [60, 60, 60], "residual": 5.4522358011225345e-11}]}, {"model": "haar", "n": 4, "k": 1, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [7, 8, 7, 7, 8, 8], "parts": [{"single/randomA": 7, "single/randomB": 7, "single/const0": 7, "single/const05": 7, "single/const1": 7, "history/randomA": 7, "history/randomB": 7, "history/const0": 7, "history/const05": 7, "history/const1": 7}, {"single/randomA": 8, "single/randomB": 7, "single/const0": 7, "single/const05": 7, "single/const1": 7, "history/randomA": 7, "history/randomB": 7, "history/const0": 7, "history/const05": 6, "history/const1": 7}, {"single/randomA": 7, "single/randomB": 7, "single/const0": 7, "single/const05": 6, "single/const1": 7, "history/randomA": 7, "history/randomB": 7, "history/const0": 7, "history/const05": 7, "history/const1": 7}, {"single/randomA": 7, "single/randomB": 7, "single/const0": 7, "single/const05": 7, "single/const1": 7, "history/randomA": 7, "history/randomB": 7, "history/const0": 7, "history/const05": 7, "history/const1": 7}, {"single/randomA": 7, "single/randomB": 7, "single/const0": 7, "single/const05": 7, "single/const1": 7, "history/randomA": 7, "history/randomB": 7, "history/const0": 8, "history/const05": 7, "history/const1": 8}, {"single/randomA": 7, "single/randomB": 7, "single/const0": 7, "single/const05": 7, "single/const1": 7, "history/randomA": 8, "history/randomB": 7, "history/const0": 7, "history/const05": 7, "history/const1": 7}], "curves": [[0.7321108739804981, 0.2597147886890166, 0.13920774403721792, 0.07761595971704377, 0.042813119601680646, 0.026522998723066488, 0.015726833963239727, 0.0087791476750451, 0.004348748221895704, 0.002361783591796618], [0.7276314756868365, 0.26759150652155844, 0.13699794638432883, 0.07323115859678614, 0.038394986964576126, 0.021327331781650964, 0.012380646960392568, 0.0072708377380948245, 0.004180711672261844, 0.0022410711027736783], [0.7364831574477573, 0.29042285032385007, 0.17049208386837583, 0.08782542521641198, 0.04695715384364803, 0.026091725537645407, 0.014531630924790382, 0.007650036560853969, 0.0037661591236862997, 0.00196991223908537], [0.7288793492107499, 0.29870725033122836, 0.14987280469637404, 0.07637894425350442, 0.04053624077414411, 0.02389102140068577, 0.014012310878524383, 0.008152229630258342, 0.004506656011326542, 0.0023494668551342973], [0.7356464005849983, 0.3077783608429472, 0.16969125740257177, 0.08789724300780748, 0.04380423169977851, 0.025251100177240558, 0.012932967821985934, 0.007191232968711998, 0.00426650417884409, 0.002139902038390215], [0.7278933333004779, 0.26375148741160104, 0.14351202557063802, 0.08803910100335313, 0.056578043331913686, 0.033392094726078625, 0.020023285266400487, 0.01097855649377719, 0.005670597415150966, 0.0031050348227153997, 0.001531389722248361]], "washout": [{"steps": [60, 60, 60], "residual": 2.053195741027312e-14}, {"steps": [60, 60, 60], "residual": 4.1149540888206634e-14}, {"steps": [60, 60, 60], "residual": 1.945588491272632e-15}, {"steps": [60, 60, 60], "residual": 1.5962317638514554e-13}, {"steps": [60, 60, 60], "residual": 2.465105997722046e-11}, {"steps": [60, 60, 60], "residual": 7.876158478226746e-15}]}, {"model": "haar", "n": 5, "k": 1, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [6, 6, 7, 6, 6, 6], "parts": [{"single/randomA": 6, "single/randomB": 6, "single/const0": 6, "single/const05": 6, "single/const1": 6, "history/randomA": 6, "history/randomB": 6, "history/const0": 6, "history/const05": 6, "history/const1": 6}, {"single/randomA": 6, "single/randomB": 6, "single/const0": 6, "single/const05": 6, "single/const1": 6, "history/randomA": 6, "history/randomB": 6, "history/const0": 6, "history/const05": 6, "history/const1": 6}, {"single/randomA": 6, "single/randomB": 7, "single/const0": 6, "single/const05": 6, "single/const1": 6, "history/randomA": 6, "history/randomB": 7, "history/const0": 6, "history/const05": 6, "history/const1": 6}, {"single/randomA": 6, "single/randomB": 6, "single/const0": 6, "single/const05": 6, "single/const1": 6, "history/randomA": 6, "history/randomB": 6, "history/const0": 6, "history/const05": 6, "history/const1": 6}, {"single/randomA": 6, "single/randomB": 6, "single/const0": 6, "single/const05": 6, "single/const1": 6, "history/randomA": 6, "history/randomB": 6, "history/const0": 6, "history/const05": 6, "history/const1": 6}, {"single/randomA": 6, "single/randomB": 6, "single/const0": 6, "single/const05": 6, "single/const1": 6, "history/randomA": 6, "history/randomB": 6, "history/const0": 6, "history/const05": 6, "history/const1": 6}], "curves": [[0.6770036854303315, 0.23944455016937885, 0.1190346285118574, 0.06048970735971483, 0.03199168374518427, 0.016457692278268588, 0.008248509627084679, 0.00415433206644286, 0.00209034062050529], [0.6769429210610335, 0.2332428860879505, 0.11066025038316522, 0.058074109431122234, 0.031134658119427568, 0.015258648143673031, 0.008054900962412534, 0.004130127965278001, 0.002119338112233753], [0.6806813784958219, 0.25894801523792654, 0.12216834129335824, 0.058987578859055506, 0.030549761003249493, 0.016080040209573803, 0.008352512922041457, 0.004229146938198772, 0.002169023474413634], [0.6731209468732953, 0.23086995234594473, 0.12254751173278375, 0.06399136955897249, 0.03356613225248366, 0.016286210078338623, 0.00799083183456116, 0.004059119966625117, 0.001962859341262424], [0.6749501970163141, 0.24831511535267986, 0.12722002325762544, 0.06565325810440689, 0.033583045448501846, 0.017684806096892103, 0.00912566589346129, 0.004698051727330464, 0.002280264327626072], [0.6758676167057021, 0.23084026906004995, 0.10986324415678286, 0.05558071616874661, 0.02862646455810939, 0.01450105220543363, 0.007659745848787038, 0.004071859088016374, 0.0021494171956548684]], "washout": [{"steps": [60, 60, 60], "residual": 3.9616178107583577e-16}, {"steps": [60, 60, 60], "residual": 5.741934705483231e-16}, {"steps": [60, 60, 60], "residual": 4.892371574406339e-16}, {"steps": [60, 60, 60], "residual": 2.1567317012321402e-16}, {"steps": [60, 60, 60], "residual": 5.874433196636308e-16}, {"steps": [60, 60, 60], "residual": 3.4594891383174934e-16}]}, {"model": "haar", "n": 6, "k": 1, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [6, 6, 6, 6, 6, 6], "parts": [{"single/randomA": 6, "single/randomB": 6, "single/const0": 5, "single/const05": 6, "single/const1": 6, "history/randomA": 6, "history/randomB": 6, "history/const0": 5, "history/const05": 6, "history/const1": 6}, {"single/randomA": 6, "single/randomB": 5, "single/const0": 6, "single/const05": 5, "single/const1": 6, "history/randomA": 6, "history/randomB": 5, "history/const0": 6, "history/const05": 6, "history/const1": 6}, {"single/randomA": 5, "single/randomB": 5, "single/const0": 6, "single/const05": 5, "single/const1": 6, "history/randomA": 6, "history/randomB": 5, "history/const0": 6, "history/const05": 5, "history/const1": 6}, {"single/randomA": 6, "single/randomB": 6, "single/const0": 6, "single/const05": 6, "single/const1": 6, "history/randomA": 6, "history/randomB": 6, "history/const0": 6, "history/const05": 6, "history/const1": 6}, {"single/randomA": 5, "single/randomB": 5, "single/const0": 6, "single/const05": 5, "single/const1": 6, "history/randomA": 5, "history/randomB": 5, "history/const0": 6, "history/const05": 5, "history/const1": 6}, {"single/randomA": 6, "single/randomB": 6, "single/const0": 6, "single/const05": 6, "single/const1": 6, "history/randomA": 6, "history/randomB": 6, "history/const0": 6, "history/const05": 6, "history/const1": 6}], "curves": [[0.6265890057370019, 0.2133922317145372, 0.09805345768069598, 0.04743929914955876, 0.02263835172119837, 0.0109659708857688, 0.005270647472701494, 0.002489603532109934], [0.6299346830084671, 0.21260762385243465, 0.09621913962655419, 0.04559650760147277, 0.02239972049788503, 0.010985427363725962, 0.005308660742950808, 0.002517380201091643], [0.6313532811256457, 0.21466921119154794, 0.09581022878524179, 0.044389942663168334, 0.021142549386042063, 0.010033779773060738, 0.00471138181860196, 0.0022493204408780684], [0.6303492427003943, 0.21439819429678725, 0.09712801527730724, 0.04665067824101474, 0.02199683857586232, 0.010600422998140738, 0.005014034756608913, 0.0024201733728934738], [0.6303082943227591, 0.20764313646229987, 0.09463940631589483, 0.043752637236815634, 0.02048543441200111, 0.009694994031872267, 0.0045131930011102755, 0.0021117176657033227], [0.6276297169712144, 0.20545166623068695, 0.09360458137888658, 0.044597726698494725, 0.02148981468948201, 0.0103383297960132, 0.0048545219711772294, 0.002355104770480455]], "washout": [{"steps": [60, 60, 60], "residual": 4.0873527671178534e-16}, {"steps": [60, 60, 60], "residual": 3.002826125196644e-16}, {"steps": [60, 60, 60], "residual": 3.729050745464452e-16}, {"steps": [60, 60, 60], "residual": 4.847060809994098e-16}, {"steps": [60, 60, 60], "residual": 6.554961615362364e-16}, {"steps": [60, 60, 60], "residual": 4.526875881042252e-16}]}, {"model": "haar", "n": 7, "k": 1, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [5, 5, 5, 5, 5, 5], "parts": [{"single/randomA": 5, "single/randomB": 5, "single/const0": 5, "single/const05": 5, "single/const1": 5, "history/randomA": 5, "history/randomB": 5, "history/const0": 5, "history/const05": 5, "history/const1": 5}, {"single/randomA": 5, "single/randomB": 5, "single/const0": 5, "single/const05": 5, "single/const1": 5, "history/randomA": 5, "history/randomB": 5, "history/const0": 5, "history/const05": 5, "history/const1": 5}, {"single/randomA": 5, "single/randomB": 5, "single/const0": 5, "single/const05": 5, "single/const1": 5, "history/randomA": 5, "history/randomB": 5, "history/const0": 5, "history/const05": 5, "history/const1": 5}, {"single/randomA": 5, "single/randomB": 5, "single/const0": 5, "single/const05": 5, "single/const1": 5, "history/randomA": 5, "history/randomB": 5, "history/const0": 5, "history/const05": 5, "history/const1": 5}, {"single/randomA": 5, "single/randomB": 5, "single/const0": 5, "single/const05": 5, "single/const1": 5, "history/randomA": 5, "history/randomB": 5, "history/const0": 5, "history/const05": 5, "history/const1": 5}, {"single/randomA": 5, "single/randomB": 5, "single/const0": 5, "single/const05": 5, "single/const1": 5, "history/randomA": 5, "history/randomB": 5, "history/const0": 5, "history/const05": 5, "history/const1": 5}], "curves": [[0.5827487416783714, 0.18017486391566367, 0.07631157920795095, 0.03351112591956841, 0.014488858226639307, 0.006442897898999385, 0.0028408232299147384], [0.5815113407723667, 0.17782258735040246, 0.07472121056043646, 0.03255068916352408, 0.014511111765792416, 0.00648251158312181, 0.0028675138441730925], [0.582444129005814, 0.18351032820064447, 0.07582839249555451, 0.03299132344077126, 0.014644083685884175, 0.00656907600140186, 0.0029199117913948167], [0.5818229340364092, 0.1753838212741204, 0.07293256692871583, 0.03217858413646544, 0.01419688334173517, 0.00634598440646516, 0.0028442155053909715], [0.5824608601162771, 0.17831726865382813, 0.07579520419534341, 0.032680680444107345, 0.014467346291452956, 0.006379040690143127, 0.002828917269963509], [0.5806070158806715, 0.1767800313864794, 0.07452544594018885, 0.03239309437358841, 0.014265577114023865, 0.006374197819764513, 0.0028443883735001837]], "washout": [{"steps": [60, 60, 60], "residual": 6.5056949902027265e-16}, {"steps": [60, 60, 60], "residual": 2.3943552068548223e-16}, {"steps": [60, 60, 60], "residual": 5.85303258192814e-16}, {"steps": [60, 60, 60], "residual": 2.479081719452551e-16}, {"steps": [60, 60, 60], "residual": 4.937073966072076e-16}, {"steps": [60, 60, 60], "residual": 4.084755168655655e-16}]}, {"model": "haar", "n": 8, "k": 1, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [4, 5, 4, 4, 4, 4], "parts": [{"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}, {"single/randomA": 5, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 5, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 5}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}], "curves": [[0.5398991103634702, 0.15426259979740353, 0.05990399015939187, 0.02395435226661652, 0.009765089384063168, 0.004021424596927614, 0.00166707647873191], [0.5392231912755934, 0.15442741380172031, 0.06029898674038106, 0.024429038608905093, 0.009991221667999196, 0.004107606740944757, 0.001694007288645215], [0.5384582433316119, 0.15216482648803833, 0.05910786657958424, 0.023801504567989774, 0.009705855333820856, 0.003988532084905972, 0.0016437757616624973], [0.5392663929611337, 0.15340651319798088, 0.06017252234311174, 0.024058603948393313, 0.009864609712367434, 0.0040713885734101635, 0.0016721428323076479], [0.5389055899624684, 0.15326488362395085, 0.05964792039899612, 0.024055324317917036, 0.009844984511819792, 0.004074234580738169, 0.0016841563757208557], [0.5391292245575924, 0.15366635937582643, 0.05924141213785418, 0.023780450706449983, 0.009713056646288054, 0.0039854315204467475, 0.0016465837867588162]], "washout": [{"steps": [60, 60, 60], "residual": 4.1152347171638876e-16}, {"steps": [60, 60, 60], "residual": 3.8662505645213194e-16}, {"steps": [60, 60, 60], "residual": 3.4750749346673007e-16}, {"steps": [60, 60, 60], "residual": 4.740864829113078e-16}, {"steps": [60, 60, 60], "residual": 3.7869514069329357e-16}, {"steps": [60, 60, 60], "residual": 4.422199200138705e-16}]}, {"model": "haar", "n": 9, "k": 1, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [4, 4, 4, 4, 4, 4], "parts": [{"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}], "curves": [[0.4986895608823986, 0.13102255721629316, 0.04727708919035763, 0.017637252820824074, 0.006669960603688995, 0.0025285006422372637], [0.49879438744984916, 0.1305044119155001, 0.04714366245976537, 0.0176181898446083, 0.006672123568593761, 0.0025451027576617775], [0.49846858750420664, 0.1304997690861415, 0.04711721743101459, 0.01765915966392854, 0.006719494875791361, 0.002560139667566583], [0.4985779213966166, 0.13139955428263125, 0.04755060195728057, 0.01774867844234127, 0.0067193445534185995, 0.0025661585243874187], [0.49822695347220874, 0.1305241250556744, 0.046984269099777154, 0.017592907816350832, 0.0066447617032855295, 0.002526649158266439], [0.49871895002921474, 0.131142102896955, 0.04727470426639992, 0.017715029993085493, 0.006715830460456793, 0.002551547411230958]], "washout": [{"steps": [60, 60, 60], "residual": 4.284902840567618e-16}, {"steps": [60, 60, 60], "residual": 5.295916698711053e-16}, {"steps": [60, 60, 60], "residual": 3.725712993708193e-16}, {"steps": [60, 60, 60], "residual": 6.278614780863556e-16}, {"steps": [60, 60, 60], "residual": 1.3805419692758251e-16}, {"steps": [60, 60, 60], "residual": 4.154472701295276e-16}]}, {"model": "haar", "n": 4, "k": 2, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [5, 5, 5, 5, 5, 5], "parts": [{"single/randomA": 4, "single/randomB": 4, "single/const0": 5, "single/const05": 4, "single/const1": 5, "history/randomA": 5, "history/randomB": 4, "history/const0": 5, "history/const05": 5, "history/const1": 5}, {"single/randomA": 5, "single/randomB": 4, "single/const0": 5, "single/const05": 4, "single/const1": 4, "history/randomA": 5, "history/randomB": 4, "history/const0": 5, "history/const05": 4, "history/const1": 4}, {"single/randomA": 4, "single/randomB": 5, "single/const0": 5, "single/const05": 5, "single/const1": 5, "history/randomA": 4, "history/randomB": 5, "history/const0": 5, "history/const05": 5, "history/const1": 5}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 5, "single/const05": 4, "single/const1": 5, "history/randomA": 5, "history/randomB": 4, "history/const0": 5, "history/const05": 4, "history/const1": 5}, {"single/randomA": 5, "single/randomB": 5, "single/const0": 4, "single/const05": 5, "single/const1": 5, "history/randomA": 5, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 5}, {"single/randomA": 4, "single/randomB": 5, "single/const0": 4, "single/const05": 5, "single/const1": 4, "history/randomA": 5, "history/randomB": 5, "history/const0": 4, "history/const05": 5, "history/const1": 5}], "curves": [[0.7657001746485919, 0.18979374713255528, 0.07643152747131654, 0.027520821091842316, 0.012517256564798995, 0.006392148620328742, 0.002609361387981241], [0.7610904329498707, 0.18295077803991977, 0.08113732280534133, 0.04194789895413152, 0.016396275077930175, 0.007712266999716309, 0.0025636895981465107], [0.7696052069152833, 0.2118194869759369, 0.09364802364728131, 0.03285793389059005, 0.009154742165834624, 0.003863342425269456, 0.0013518321005070283], [0.7625277095099876, 0.18181588155565054, 0.07366059678090839, 0.02788354349820763, 0.010781116556326489, 0.004292328114999477, 0.0019978939041481484], [0.74903712366642, 0.1780117302530437, 0.0705673667797935, 0.0387936619176073, 0.011822856970744245, 0.004970019750595909, 0.001959636746455807], [0.7644535510713406, 0.17198691114509912, 0.05357854135819615, 0.02622454998312812, 0.010012274004045744, 0.004053718544281595, 0.0013203229349396327]], "washout": [{"steps": [60, 60, 60], "residual": 8.28276899696419e-16}, {"steps": [60, 60, 60], "residual": 7.644389099539445e-16}, {"steps": [60, 60, 60], "residual": 8.100964002156681e-16}, {"steps": [60, 60, 60], "residual": 1.3669620990697242e-15}, {"steps": [60, 60, 60], "residual": 5.179813677827207e-16}, {"steps": [60, 60, 60], "residual": 6.419304813700705e-16}]}, {"model": "haar", "n": 5, "k": 2, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [5, 5, 5, 5, 5, 5], "parts": [{"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 5, "history/randomB": 5, "history/const0": 4, "history/const05": 5, "history/const1": 5}, {"single/randomA": 5, "single/randomB": 5, "single/const0": 5, "single/const05": 5, "single/const1": 5, "history/randomA": 5, "history/randomB": 4, "history/const0": 5, "history/const05": 5, "history/const1": 5}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 5, "single/const05": 5, "single/const1": 4, "history/randomA": 5, "history/randomB": 5, "history/const0": 5, "history/const05": 5, "history/const1": 5}, {"single/randomA": 5, "single/randomB": 5, "single/const0": 5, "single/const05": 5, "single/const1": 5, "history/randomA": 5, "history/randomB": 5, "history/const0": 5, "history/const05": 5, "history/const1": 5}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 5, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 5}, {"single/randomA": 5, "single/randomB": 5, "single/const0": 5, "single/const05": 5, "single/const1": 5, "history/randomA": 5, "history/randomB": 5, "history/const0": 5, "history/const05": 5, "history/const1": 5}], "curves": [[0.7061712463084824, 0.1614024799713304, 0.06352957987318456, 0.02560861333903356, 0.010896294224096423, 0.004271588268275981, 0.0014989295062620028], [0.7020271993516988, 0.18974021007218583, 0.07392444178541249, 0.02788580198669051, 0.010525259338147318, 0.0038961653391055644, 0.0014694141018647936], [0.7082235581979032, 0.20651546807511356, 0.07201449757022929, 0.027449507060054466, 0.012577323005117881, 0.005001547487448867, 0.0019559597941230383], [0.713069240818611, 0.19270808732926753, 0.08117507729820532, 0.03274829848230568, 0.01162480988097717, 0.004212528791622341, 0.0017153330522330927], [0.7116351300327851, 0.18717259221925087, 0.06620407010241049, 0.022384718559990156, 0.009582609005103047, 0.003401681960140875, 0.0014822328047832773], [0.712516140675262, 0.20962606691833266, 0.08989084199496586, 0.038588137267283835, 0.015565253295177675, 0.00585810595524897, 0.0026143914671824696]], "washout": [{"steps": [60, 60, 60], "residual": 5.053729638788253e-16}, {"steps": [60, 60, 60], "residual": 3.7554663121189336e-16}, {"steps": [60, 60, 60], "residual": 5.527180863395826e-16}, {"steps": [60, 60, 60], "residual": 8.465450562766817e-16}, {"steps": [60, 60, 60], "residual": 3.3445977371727495e-16}, {"steps": [60, 60, 60], "residual": 3.049864212818846e-16}]}, {"model": "haar", "n": 6, "k": 2, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [4, 4, 4, 4, 4, 4], "parts": [{"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}], "curves": [[0.6621678594193934, 0.16609003054542515, 0.059017136363200384, 0.022550724228667024, 0.007980345921108994, 0.002839646333668227], [0.6643183444453123, 0.16905847323407014, 0.05924870337076034, 0.021856189889051764, 0.007965993606947292, 0.0030392323404785926, 0.001098426891334273], [0.6609301001544817, 0.17512828556142185, 0.06130364209471792, 0.023116621150653167, 0.008902028582101849, 0.0033132317059181775, 0.0012992503339452671], [0.6615688600197724, 0.15936241818998614, 0.05349397462920959, 0.01826136579615329, 0.0069008589329297276, 0.002473422812515438], [0.6634343680341446, 0.17225149712826288, 0.061032032970099626, 0.02300441035719886, 0.00893793501686643, 0.003351492705983889, 0.0011569513593292981], [0.6635844339676481, 0.16420905837090338, 0.058633974288733355, 0.02263726186507852, 0.008284290468259705, 0.0029305256500920633]], "washout": [{"steps": [60, 60, 60], "residual": 7.714216173323064e-16}, {"steps": [60, 60, 60], "residual": 5.582133447848185e-16}, {"steps": [60, 60, 60], "residual": 5.303075483782751e-16}, {"steps": [60, 60, 60], "residual": 4.4027392714491254e-16}, {"steps": [60, 60, 60], "residual": 6.01429051493827e-16}, {"steps": [60, 60, 60], "residual": 7.738533190926957e-16}]}, {"model": "haar", "n": 7, "k": 2, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [4, 4, 4, 4, 4, 4], "parts": [{"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}], "curves": [[0.6130041701240461, 0.14334967283122296, 0.0452406905390655, 0.015033277988629891, 0.00502351443236743, 0.00168899656295385], [0.6148478647695804, 0.14308261917992823, 0.0471113788717593, 0.015960951989491733, 0.005247116008148825, 0.0017953573544683408], [0.616648070898145, 0.14444360476552756, 0.04639924233570321, 0.01639435186768684, 0.005529559124710241, 0.0019074503649843273], [0.6162784587678527, 0.1385577635128058, 0.044999513875277945, 0.015319121454086109, 0.005150260183859367, 0.0017558328808220357], [0.6152872826790026, 0.1468027307221294, 0.04824499438222485, 0.016410152296030742, 0.005493525224066455, 0.0018369595384240586], [0.6154734429336803, 0.14882410089855383, 0.048661324629763775, 0.0167102410795224, 0.005656703157831308, 0.0019425554419219798]], "washout": [{"steps": [60, 60, 60], "residual": 6.382262229860095e-16}, {"steps": [60, 60, 60], "residual": 5.975819835687986e-16}, {"steps": [60, 60, 60], "residual": 6.498757539567181e-16}, {"steps": [60, 60, 60], "residual": 5.256534491938097e-16}, {"steps": [60, 60, 60], "residual": 4.1362247099132664e-16}, {"steps": [60, 60, 60], "residual": 4.3837882032303963e-16}]}, {"model": "haar", "n": 8, "k": 2, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [4, 4, 4, 4, 4, 4], "parts": [{"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}, {"single/randomA": 4, "single/randomB": 4, "single/const0": 4, "single/const05": 4, "single/const1": 4, "history/randomA": 4, "history/randomB": 4, "history/const0": 4, "history/const05": 4, "history/const1": 4}], "curves": [[0.5718951839627533, 0.1268559828997164, 0.03916573326397472, 0.012157927463274857, 0.003856572265555452, 0.0012123692297828516], [0.5711164012503505, 0.12382153547847932, 0.03733402583120519, 0.011651003386241612, 0.00362639326141362, 0.0011530229991651214], [0.5715582899613793, 0.12444299034874712, 0.03837461014496498, 0.012099901250440184, 0.003846718861074843, 0.0012124487057099456], [0.5710062680036783, 0.1223297754724243, 0.03730479775974402, 0.011785610421824619, 0.003729219120547599, 0.0011635667349709756], [0.5715726126002414, 0.12802927567256453, 0.03905000560036215, 0.012062172274368399, 0.0038160930091748297, 0.001185395641437624], [0.5709827989118421, 0.12416876977923054, 0.037711772906694294, 0.011978391316505544, 0.003749143394790808, 0.001212691723648899]], "washout": [{"steps": [60, 60, 60], "residual": 3.2830915536485434e-16}, {"steps": [60, 60, 60], "residual": 7.47851778647638e-16}, {"steps": [60, 60, 60], "residual": 3.6802981522421786e-16}, {"steps": [60, 60, 60], "residual": 2.231585034247022e-16}, {"steps": [60, 60, 60], "residual": 2.6958469128238045e-16}, {"steps": [60, 60, 60], "residual": 3.8195218365981567e-16}]}, {"model": "haar", "n": 9, "k": 2, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [3, 3, 3, 3, 3, 3], "parts": [{"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}, {"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}, {"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}, {"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}, {"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}, {"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}], "curves": [[0.5296057922256382, 0.10622566457188483, 0.0299800082643153, 0.008717213945698965, 0.0025426256777407205], [0.5300031087314556, 0.1074694932483822, 0.030829198524667787, 0.0089811715570799, 0.0026089458066047857], [0.5299966937015016, 0.10722570869340839, 0.03047391274733168, 0.008915986006775723, 0.0026008014719595164], [0.5301517550091734, 0.10710668791018119, 0.03049804622516781, 0.00883823239856493, 0.002590253369008367], [0.5296892222140559, 0.1056353347371944, 0.030083911067803323, 0.008742767414861952, 0.0025443088672410714], [0.5303944604940727, 0.10659065430780765, 0.030215225705190994, 0.00871022546691838, 0.002568568561972978]], "washout": [{"steps": [60, 60, 60], "residual": 4.265706798294328e-16}, {"steps": [60, 60, 60], "residual": 3.7505612451667146e-16}, {"steps": [60, 60, 60], "residual": 2.3110991048874917e-16}, {"steps": [60, 60, 60], "residual": 3.4402549393195714e-16}, {"steps": [60, 60, 60], "residual": 5.624975349185572e-16}, {"steps": [60, 60, 60], "residual": 2.2819200534462986e-16}]}, {"model": "haar", "n": 8, "k": 3, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [3, 3, 3, 3, 3, 3], "parts": [{"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}, {"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}, {"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}, {"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}, {"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}, {"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}], "curves": [[0.6188156625958803, 0.10229962898910354, 0.024616502060114634, 0.005880017630075571, 0.001400020541330612], [0.6181373827808438, 0.1082387393647139, 0.025829493467087405, 0.006377519020264482, 0.0015404955327152873], [0.6178640895838141, 0.10333711908923009, 0.02610870846477912, 0.006151293044022377, 0.001486562783961494], [0.617010736068172, 0.10167937778874124, 0.024633376837263538, 0.005909456884183022, 0.001390444780636927], [0.6167774460026743, 0.10173316133463678, 0.02353350101552836, 0.005544228497546655, 0.0013404442691190282], [0.6174825102193184, 0.10173908293786678, 0.023471986128889843, 0.005796062081711689, 0.0013479208222737043]], "washout": [{"steps": [60, 60, 60], "residual": 6.626353992998884e-16}, {"steps": [60, 60, 60], "residual": 3.3682346428574304e-16}, {"steps": [60, 60, 60], "residual": 2.935198393827152e-16}, {"steps": [60, 60, 60], "residual": 6.361132139832309e-16}, {"steps": [60, 60, 60], "residual": 4.523394659237417e-16}, {"steps": [60, 60, 60], "residual": 3.6909700353768245e-16}]}, {"model": "haar", "n": 8, "k": 4, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [3, 3, 3, 3, 3, 3], "parts": [{"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}, {"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}, {"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}, {"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}, {"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}, {"single/randomA": 3, "single/randomB": 3, "single/const0": 3, "single/const05": 3, "single/const1": 3, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}], "curves": [[0.6759097478087689, 0.08710995740008905, 0.014282910422616172, 0.0026511855238123758], [0.6743016810319116, 0.08389151897193756, 0.015841016980576605, 0.0028119893125368536], [0.674749639622525, 0.0807407340377567, 0.013966598131961756, 0.0024244032184718334], [0.6767586450274223, 0.08510987674396038, 0.015278271427566215, 0.002631092608674463], [0.6757926057528624, 0.0889754301247811, 0.016372468824084902, 0.002895755485929799], [0.6753047139049752, 0.09348774863171502, 0.01721299009714173, 0.0032434368835959288, 0.0005401019122725172]], "washout": [{"steps": [60, 60, 60], "residual": 1.645347183770035e-15}, {"steps": [60, 60, 60], "residual": 7.016744863563769e-16}, {"steps": [60, 60, 60], "residual": 6.276511747576022e-16}, {"steps": [60, 60, 60], "residual": 4.161281725639639e-16}, {"steps": [60, 60, 60], "residual": 5.173878125791179e-16}, {"steps": [60, 60, 60], "residual": 6.858487728372173e-16}]}]

==> anc/reproducibility/sim/results_main_ising.json <==
[{"model": "ising", "n": 3, "k": 1, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [19, 16, 16, 18, 22, 14], "parts": [{"single/randomA": 11, "single/randomB": 11, "single/const0": 11, "single/const05": 12, "single/const1": 11, "history/randomA": 19, "history/randomB": 18, "history/const0": 18, "history/const05": 17, "history/const1": 17}, {"single/randomA": 10, "single/randomB": 10, "single/const0": 11, "single/const05": 11, "single/const1": 16, "history/randomA": 12, "history/randomB": 12, "history/const0": 12, "history/const05": 13, "history/const1": 12}, {"single/randomA": 13, "single/randomB": 13, "single/const0": 11, "single/const05": 13, "single/const1": 11, "history/randomA": 16, "history/randomB": 16, "history/const0": 14, "history/const05": 16, "history/const1": 13}, {"single/randomA": 14, "single/randomB": 14, "single/const0": 13, "single/const05": 14, "single/const1": 12, "history/randomA": 17, "history/randomB": 18, "history/const0": 18, "history/const05": 18, "history/const1": 14}, {"single/randomA": 13, "single/randomB": 13, "single/const0": 11, "single/const05": 11, "single/const1": 13, "history/randomA": 16, "history/randomB": 17, "history/const0": 13, "history/const05": 16, "history/const1": 22}, {"single/randomA": 10, "single/randomB": 11, "single/const0": 8, "single/const05": 12, "single/const1": 8, "history/randomA": 13, "history/randomB": 12, "history/const0": 11, "history/const05": 14, "history/const1": 10}], "curves": [[0.8783269386723526, 0.2989017389873275, 0.22970183746570522, 0.1714770698630464, 0.12704872508817042, 0.10386103049440891, 0.08032913646559689, 0.06576263386352053, 0.05539549448766533, 0.047017917732564855, 0.03983064226130874, 0.033773154100044736, 0.028506633199373195, 0.024177899807676508, 0.020512042326500758, 0.017262311300938065, 0.014512803109365133, 0.011953499652773454, 0.010001849167872057, 0.008333619264429819, 0.006938660907581872, 0.005733326085460729, 0.004715104945524495, 0.0038757363640939723, 0.0031921079165887073, 0.002645930388921183], [0.8571121264556307, 0.6230530017801077, 0.4651801633337981, 0.30808694042848417, 0.2301625500944504, 0.14041920157655116, 0.10131933101074092, 0.0683729025778595, 0.04350239529259435, 0.02690402541007273, 0.018426826453265918, 0.013222071002714393, 0.00957358044359707, 0.006894048393468989, 0.004787907536380268, 0.003332465806649116, 0.0024820912954352826], [0.9059265453000546, 0.7248360934738309, 0.543210819534205, 0.4441099964294285, 0.36790062759119907, 0.2975629634913493, 0.22737703486613617, 0.16146954809285854, 0.11833446499177233, 0.08557889743183597, 0.058842528166861, 0.04211515369664893, 0.027969782071595808, 0.019080196443855266, 0.014158954150241411, 0.010321253410384333, 0.0074736581279106415, 0.005197942893796419, 0.003875289861970708, 0.0028202762770727866], [0.9024545378696485, 0.7369179449843932, 0.5178792839767898, 0.40370414049876374, 0.3330067588484035, 0.27293646534375127, 0.21287791294869196, 0.16428343677023285, 0.12204789399207165, 0.09183365746698124, 0.06702161967223454, 0.05012612473597565, 0.03832506299857782, 0.028329553061360695, 0.021560631439079637, 0.016936161742001674, 0.012953705352691896, 0.009737820798012303, 0.0075584548773737215, 0.0055925815787560215, 0.00410426849734876, 0.0031932423950668783, 0.0023675282347286122], [0.8780579088692932, 0.7075371310841077, 0.3029215416383962, 0.25105486702026714, 0.19187491831566567, 0.1416286892505122, 0.10894795183633713, 0.08444473881200987, 0.06382104476239428, 0.047743716861391186, 0.03869955491663324, 0.029011343418533383, 0.02247582726398538, 0.018393587316558258, 0.014280474401103202, 0.011320907168727464, 0.00883053809296401, 0.006947740351526207, 0.005365187267478675, 0.004332848804989957, 0.003427345623627833, 0.0027524564474696216], [0.9018978204511631, 0.685767230153276, 0.5457771838542855, 0.35748155146809857, 0.24113907243674276, 0.16032405789048454, 0.10732797461795222, 0.07415838960372022, 0.05511683644645541, 0.03789969436718289, 0.024108399584581892, 0.015186332804603879, 0.011228173199424617, 0.006358403767718995, 0.0045804139403800275, 0.0033823773900608436, 0.0023887455468610316]], "washout": [{"steps": [100, 100, 80], "residual": 4.3938885211608564e-07}, {"steps": [60, 60, 60], "residual": 5.881392255452379e-09}, {"steps": [60, 60, 60], "residual": 1.793314131184288e-09}, {"steps": [60, 60, 60], "residual": 4.0294420497141374e-07}, {"steps": [70, 60, 110], "residual": 2.9347220961219763e-07}, {"steps": [60, 60, 60], "residual": 2.3253718723759653e-10}]}, {"model": "ising", "n": 4, "k": 1, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [17, 21, 14, 13, 16, 16], "parts": [{"single/randomA": 12, "single/randomB": 12, "single/const0": 10, "single/const05": 13, "single/const1": 10, "history/randomA": 15, "history/randomB": 15, "history/const0": 12, "history/const05": 17, "history/const1": 16}, {"single/randomA": 11, "single/randomB": 11, "single/const0": 11, "single/const05": 12, "single/const1": 11, "history/randomA": 20, "history/randomB": 20, "history/const0": 21, "history/const05": 21, "history/const1": 18}, {"single/randomA": 9, "single/randomB": 11, "single/const0": 10, "single/const05": 10, "single/const1": 9, "history/randomA": 12, "history/randomB": 14, "history/const0": 14, "history/const05": 13, "history/const1": 11}, {"single/randomA": 10, "single/randomB": 10, "single/const0": 10, "single/const05": 10, "single/const1": 12, "history/randomA": 13, "history/randomB": 13, "history/const0": 13, "history/const05": 13, "history/const1": 13}, {"single/randomA": 10, "single/randomB": 11, "single/const0": 11, "single/const05": 10, "single/const1": 9, "history/randomA": 13, "history/randomB": 14, "history/const0": 16, "history/const05": 13, "history/const1": 13}, {"single/randomA": 12, "single/randomB": 12, "single/const0": 10, "single/const05": 13, "single/const1": 11, "history/randomA": 16, "history/randomB": 15, "history/const0": 14, "history/const05": 16, "history/const1": 15}], "curves": [[0.8896247807747697, 0.7295128782040141, 0.5143447744642952, 0.38111243315916854, 0.27651916133880294, 0.2073473706142471, 0.1572442293697176, 0.1141753445805461, 0.08368395753062724, 0.06162411998794323, 0.04403367258571087, 0.032223531341084646, 0.023597775866382818, 0.01627762107565269, 0.011562326033929725, 0.007953165515661274, 0.005873458858018533, 0.00446516492152005, 0.00338209104444266, 0.002545752747898037], [0.8399680527797688, 0.5068013564213212, 0.36690698135412236, 0.27666819151840805, 0.21570941631164006, 0.17638138262339187, 0.14076275414631834, 0.11591059692934878, 0.09692452009126906, 0.08014160764746964, 0.0648438808570621, 0.05303247199810361, 0.04244844382907881, 0.035184570968867165, 0.02907128772855327, 0.02404298462945056, 0.020029191549908735, 0.01642825797909158, 0.013447673971229717, 0.011001036705107787, 0.009019953618564249, 0.007518192953960671, 0.006237568410442486, 0.005173789542973924, 0.004310201622319721, 0.0035481829986361763, 0.0028870661348615488], [0.8687553651377032, 0.6758861562413585, 0.45560353165894707, 0.30706413079650663, 0.20134097152784763, 0.13983817000136195, 0.0923523191768429, 0.06296544054770323, 0.044033510285036666, 0.02882910679922436, 0.018433489921637285, 0.011654541136001399, 0.008121234026992486, 0.005621103613787626, 0.003954123620530433, 0.0029752381104028716], [0.8875125134003017, 0.7217804824553073, 0.4809243398952687, 0.33041747338317873, 0.2196740614515985, 0.15004738125143077, 0.10022803560224078, 0.07004518355714513, 0.0468363416111969, 0.03229068297894938, 0.023499627461568556, 0.015650217305289617, 0.010714223710487967, 0.007391807625317668, 0.005261154209753274, 0.0037936630579631964, 0.0026821028317434523], [0.8895922495233363, 0.6977747746502152, 0.5034328293393975, 0.3502909047957251, 0.2426864130631882, 0.1653323384520769, 0.11597789490758725, 0.0797533274113432, 0.05531537957325715, 0.039094470976909254, 0.02864365010561181, 0.020715722512078105, 0.01402988326163715, 0.009313636004132202, 0.006481410291259548, 0.004669584341499801, 0.0033958867390670574, 0.002439878045561273], [0.8957977789062284, 0.6794459702909188, 0.5398611341141568, 0.41163044787343267, 0.31082259047666116, 0.22171182544209986, 0.17017589934131755, 0.11689489574993236, 0.08477736093572827, 0.06343806536709413, 0.04829895706977202, 0.03573226200888091, 0.02580895414114561, 0.019447648628661024, 0.01369461884185259, 0.010117064264060185, 0.0075758517025562595, 0.005618911151799513, 0.0042704331863338135, 0.003212071234094945, 0.002410566797553813]], "washout": [{"steps": [60, 60, 70], "residual": 1.7797366640398607e-07}, {"steps": [80, 80, 70], "residual": 8.935327570451767e-07}, {"steps": [60, 70, 70], "residual": 8.002787213597192e-07}, {"steps": [60, 60, 60], "residual": 4.706331468002305e-07}, {"steps": [60, 60, 60], "residual": 3.3458661348020773e-07}, {"steps": [60, 70, 60], "residual": 1.930220267915659e-07}]}, {"model": "ising", "n": 5, "k": 1, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [17, 16, 15, 17, 14, 18], "parts": [{"single/randomA": 12, "single/randomB": 11, "single/const0": 10, "single/const05": 12, "single/const1": 11, "history/randomA": 16, "history/randomB": 16, "history/const0": 15, "history/const05": 17, "history/const1": 15}, {"single/randomA": 11, "single/randomB": 11, "single/const0": 11, "single/const05": 11, "single/const1": 10, "history/randomA": 16, "history/randomB": 16, "history/const0": 15, "history/const05": 16, "history/const1": 15}, {"single/randomA": 11, "single/randomB": 11, "single/const0": 10, "single/const05": 11, "single/const1": 10, "history/randomA": 15, "history/randomB": 14, "history/const0": 14, "history/const05": 15, "history/const1": 14}, {"single/randomA": 10, "single/randomB": 11, "single/const0": 11, "single/const05": 11, "single/const1": 10, "history/randomA": 15, "history/randomB": 16, "history/const0": 17, "history/const05": 16, "history/const1": 16}, {"single/randomA": 11, "single/randomB": 11, "single/const0": 10, "single/const05": 11, "single/const1": 11, "history/randomA": 14, "history/randomB": 14, "history/const0": 14, "history/const05": 14, "history/const1": 14}, {"single/randomA": 10, "single/randomB": 10, "single/const0": 11, "single/const05": 10, "single/const1": 11, "history/randomA": 17, "history/randomB": 17, "history/const0": 18, "history/const05": 18, "history/const1": 18}], "curves": [[0.8283884808107675, 0.5978422700603829, 0.4680282301492308, 0.35848352323269683, 0.2646889804960604, 0.1937317907427314, 0.1399259965353362, 0.10222158701491257, 0.07890239157564166, 0.06031755547076172, 0.04532942463240377, 0.034964752951513564, 0.026296484143638207, 0.020411613700517757, 0.015758612173887604, 0.011963632779572585, 0.009052575252245171, 0.0069175238258488946, 0.005413344670380124, 0.004062327724723263, 0.0030761089871600006, 0.0023366409649770072], [0.8219669256135087, 0.594857212065171, 0.43525532517399235, 0.3308175743604941, 0.2452480457912087, 0.18200319382867883, 0.13542343378415303, 0.10307305626950784, 0.07804920263576495, 0.05816134322655735, 0.0442094932969951, 0.03366630798321011, 0.025823724031242258, 0.01974078339500087, 0.015179483882090984, 0.011661760922279309, 0.008903628464692111, 0.00680024033056722, 0.005170557794549211, 0.003983995220181599, 0.003054384151675403, 0.002328992363122301], [0.839804069215575, 0.6431169989404413, 0.47803169802720963, 0.347508618804209, 0.2461750170084481, 0.17143891378926607, 0.12557186282781216, 0.09136141343638202, 0.06828572272209965, 0.04939746648585194, 0.03532932598385511, 0.02579803154261829, 0.01912414358834662, 0.014394080444884789, 0.01048026398841711, 0.007452847385189554, 0.0052474578477372785, 0.00372330099274197, 0.00264565361211286], [0.7984987980174386, 0.46745410435171786, 0.3549753060791436, 0.27099369611030333, 0.20014693699192587, 0.14675219451159724, 0.11068519434689564, 0.08225047116352695, 0.06283957587854536, 0.0483198777384675, 0.03732241031416836, 0.028371954758228915, 0.021820554187863703, 0.016772740733445365, 0.012776945926489761, 0.009868882487509199, 0.007608354175060168, 0.005872739504641539, 0.0045565067410974144, 0.0034625648319100747, 0.0026960075800403945], [0.8910714608780383, 0.7378652703608071, 0.5655383608278437, 0.42027647431974724, 0.29353023548600765, 0.20010945210799785, 0.13789275914118362, 0.09491035386913739, 0.06351563065414034, 0.04933533922763508, 0.03695089955490917, 0.026826020908135483, 0.019562140657684416, 0.013120986512976386, 0.009038296230447645, 0.006091154563400412, 0.004106822900194162, 0.002989685043486321], [0.7964327623817166, 0.4271212731794316, 0.32599539167577696, 0.24879088777956826, 0.19370436180809736, 0.15320677612699818, 0.1205235696035456, 0.09368880413605832, 0.07250029758978443, 0.05717025278143477, 0.045455690148801756, 0.03695920122392687, 0.029720692175387937, 0.02290439511011522, 0.01839482494589318, 0.014738159059285183, 0.011241211149300734, 0.008926348555705385, 0.006960104662026021, 0.005477395439157607, 0.0042425032652333985, 0.0033507688950338093, 0.002679171445342168]], "washout": [{"steps": [60, 60, 60], "residual": 1.5205028219609973e-07}, {"steps": [60, 60, 60], "residual": 2.1181995890270636e-07}, {"steps": [60, 60, 60], "residual": 3.1677464864306585e-08}, {"steps": [60, 70, 60], "residual": 2.9391903324993964e-07}, {"steps": [60, 60, 60], "residual": 8.129147723930018e-08}, {"steps": [70, 70, 70], "residual": 5.864907579575097e-07}]}, {"model": "ising", "n": 6, "k": 1, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [18, 15, 17, 17, 18, 17], "parts": [{"single/randomA": 12, "single/randomB": 12, "single/const0": 11, "single/const05": 12, "single/const1": 12, "history/randomA": 18, "history/randomB": 18, "history/const0": 16, "history/const05": 17, "history/const1": 17}, {"single/randomA": 11, "single/randomB": 11, "single/const0": 11, "single/const05": 11, "single/const1": 11, "history/randomA": 15, "history/randomB": 15, "history/const0": 15, "history/const05": 15, "history/const1": 15}, {"single/randomA": 12, "single/randomB": 11, "single/const0": 12, "single/const05": 12, "single/const1": 10, "history/randomA": 17, "history/randomB": 16, "history/const0": 16, "history/const05": 17, "history/const1": 15}, {"single/randomA": 12, "single/randomB": 12, "single/const0": 12, "single/const05": 12, "single/const1": 11, "history/randomA": 16, "history/randomB": 16, "history/const0": 17, "history/const05": 16, "history/const1": 15}, {"single/randomA": 12, "single/randomB": 12, "single/const0": 12, "single/const05": 12, "single/const1": 13, "history/randomA": 17, "history/randomB": 17, "history/const0": 17, "history/const05": 17, "history/const1": 18}, {"single/randomA": 11, "single/randomB": 11, "single/const0": 11, "single/const05": 11, "single/const1": 12, "history/randomA": 15, "history/randomB": 15, "history/const0": 15, "history/const05": 15, "history/const1": 17}], "curves": [[0.8680155331674739, 0.7162696156918238, 0.5503549385103097, 0.42926648309163606, 0.32960540791052534, 0.25052751201046974, 0.19082350803366588, 0.14529082991610648, 0.11173884466697001, 0.08740902611700992, 0.06586471345863382, 0.05102440141879007, 0.03905952153814933, 0.030007476614733183, 0.023093615178602582, 0.017633855468494473, 0.013524011128096815, 0.010373154274882005, 0.00808321189938898, 0.006230246068525357, 0.004856729388611619, 0.0037231288869803217, 0.0028648769363801116], [0.8279969072867186, 0.6420829994248112, 0.4824188873348684, 0.35913480554262245, 0.2629261302273621, 0.1910539326549363, 0.13932871767277122, 0.10123187500815001, 0.07367166161330334, 0.05377794460421088, 0.0390086065556069, 0.02836823095614868, 0.02077346707856658, 0.015345139672413102, 0.011410715316287158, 0.008347719330616718, 0.006121077721983734, 0.004474117529638055, 0.003256996664517742, 0.0024077169286591395], [0.8386390714971415, 0.6637317002914982, 0.5075731142157265, 0.3917515539815813, 0.30306863473218776, 0.22920395420099623, 0.17293276523810863, 0.13171202206517307, 0.09667737005831262, 0.07193439109978458, 0.053847617422104005, 0.04013229377285045, 0.03036097399704787, 0.0232066247479593, 0.017630445887399197, 0.013242032279864539, 0.01005363557754864, 0.007629127348312928, 0.005815277717195658, 0.004425169354761504, 0.0033434998291230486, 0.002520638165770926], [0.8710293527007117, 0.7119900671927859, 0.5618315480822194, 0.42011683142510736, 0.3227635915697807, 0.23745108592037217, 0.17466697597513392, 0.13078995349262845, 0.0982408632877644, 0.07425854558410552, 0.05461206785743311, 0.04096933299938206, 0.03096559615220095, 0.02270646818788257, 0.016831592598024733, 0.01267637116511022, 0.009565471855276928, 0.0071955453640493525, 0.005329287573328225, 0.003935814249268136, 0.0028774704763182115], [0.8563014309870631, 0.6815934756594554, 0.5434641476988746, 0.4231689806648329, 0.3251449047549424, 0.2454535718869239, 0.188354209159514, 0.14224317589218177, 0.10758896005971691, 0.08256074419098049, 0.06416234278422478, 0.04857217198249415, 0.036064902746460153, 0.026955547891353845, 0.020074223533827602, 0.014969106803002973, 0.011189619764122697, 0.008437019599986464, 0.006431959122196695, 0.004805884698693387, 0.0036453123133922158, 0.002722257083145183], [0.8452878966188466, 0.6658550569958525, 0.5284472728176841, 0.4008470453129215, 0.30285699039109754, 0.2227060121304852, 0.1636183542540787, 0.11915284742505813, 0.08612271708684965, 0.06221598123691147, 0.044795470259875646, 0.03251641595609997, 0.023559266372107784, 0.01673024524018831, 0.012073489110834085, 0.008759221323118228, 0.006412402295484737, 0.004636862940193247, 0.0033962593847454885, 0.002450951012048702]], "washout": [{"steps": [60, 60, 60], "residual": 2.686566917125974e-07}, {"steps": [60, 60, 60], "residual": 5.885298798048156e-08}, {"steps": [60, 60, 60], "residual": 2.0275740851667106e-07}, {"steps": [60, 60, 60], "residual": 3.465476167326278e-08}, {"steps": [60, 60, 60], "residual": 4.98752964928434e-07}, {"steps": [60, 60, 60], "residual": 8.565603452719561e-08}]}, {"model": "ising", "n": 7, "k": 1, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [18, 18, 18, 17, 18, 16], "parts": [{"single/randomA": 12, "single/randomB": 12, "single/const0": 11, "single/const05": 12, "single/const1": 13, "history/randomA": 16, "history/randomB": 17, "history/const0": 15, "history/const05": 17, "history/const1": 18}, {"single/randomA": 12, "single/randomB": 12, "single/const0": 11, "single/const05": 12, "single/const1": 12, "history/randomA": 17, "history/randomB": 16, "history/const0": 15, "history/const05": 16, "history/const1": 18}, {"single/randomA": 12, "single/randomB": 13, "single/const0": 12, "single/const05": 12, "single/const1": 12, "history/randomA": 18, "history/randomB": 18, "history/const0": 17, "history/const05": 18, "history/const1": 17}, {"single/randomA": 12, "single/randomB": 12, "single/const0": 11, "single/const05": 12, "single/const1": 12, "history/randomA": 17, "history/randomB": 17, "history/const0": 15, "history/const05": 16, "history/const1": 17}, {"single/randomA": 12, "single/randomB": 12, "single/const0": 12, "single/const05": 12, "single/const1": 11, "history/randomA": 17, "history/randomB": 17, "history/const0": 18, "history/const05": 17, "history/const1": 16}, {"single/randomA": 11, "single/randomB": 11, "single/const0": 11, "single/const05": 11, "single/const1": 11, "history/randomA": 16, "history/randomB": 16, "history/const0": 16, "history/const05": 16, "history/const1": 15}], "curves": [[0.8302313405719267, 0.6694876768839767, 0.5287787580095431, 0.4089239966957995, 0.3150913213154275, 0.23751306192821386, 0.17429009747986846, 0.13283575341775675, 0.09894667755652171, 0.07423079489049143, 0.05485314646130912, 0.04178688789804867, 0.031221849177571516, 0.023300742117392272, 0.017875950133940405, 0.013219635265692552, 0.009996403082342007, 0.007757166161688446, 0.005882590865503447, 0.004465457839373678, 0.0033795805291872896, 0.0025450275648388797], [0.820805286898262, 0.6579062281395632, 0.5187051505623546, 0.4015591091182209, 0.3137477660877434, 0.2415882272626612, 0.1799393573599976, 0.1338293258330244, 0.10044369142193481, 0.07622351504318575, 0.05653476979425799, 0.041971269386146995, 0.03166724916823843, 0.024209274243156616, 0.018128483405895103, 0.013856217282263189, 0.0102863033709183, 0.007580535571423361, 0.0056184574968755185, 0.004196624508725391, 0.0031463714902295273, 0.0023733585735284312], [0.825009061801256, 0.6602217644662267, 0.5274683689890303, 0.4118099363282263, 0.31439650412973463, 0.24128530624361866, 0.1862875925113269, 0.1446843734221271, 0.11137615122347544, 0.0861779505346544, 0.06698376674644797, 0.05153513797163705, 0.03969805632247092, 0.030936150271434388, 0.023958167738602328, 0.01860561749227431, 0.014541033787180078, 0.011388981194732677, 0.00894306452031592, 0.006786477303445201, 0.0053082165352692995, 0.004087422010966929, 0.0031435615799998646, 0.002400797239728501], [0.8150400681102571, 0.6441647063253035, 0.5017273173444292, 0.3859781428435056, 0.2961313466353557, 0.22674244784053657, 0.17568313403150465, 0.1331137561700758, 0.10040559617327344, 0.07605734397740971, 0.05778605073025798, 0.043474637961532885, 0.03243726105375133, 0.024349696865889787, 0.018459318899015115, 0.01394470824321136, 0.010509331307563567, 0.007959036410662229, 0.006003443918801315, 0.0045687368914119975, 0.003448447722074935, 0.0026191087534756493], [0.8157751303706238, 0.6498065879358477, 0.5128089818140595, 0.39649276070304873, 0.307895245389861, 0.2319845953216711, 0.1738698582043821, 0.13224575157536766, 0.10125495544784512, 0.07581454650768486, 0.05743173574048788, 0.04311950795288122, 0.03240151816838829, 0.024300631244914498, 0.01842555770085648, 0.014180846172455401, 0.01064691466245158, 0.008087548862237838, 0.0061014098578913625, 0.004632027473089819, 0.003459331392577089, 0.002620627745328801], [0.8114583483132218, 0.6456470549429121, 0.5071477587307853, 0.3859055211789847, 0.2960432170686901, 0.22145333947223872, 0.16184960432357046, 0.12050255487794924, 0.09193264977911762, 0.06765227087771089, 0.05033765307993249, 0.03881207957978128, 0.028389618072607013, 0.02118762038252759, 0.015536363876301916, 0.011591524308190148, 0.008739092647861268, 0.006444671468915329, 0.004754388412268577, 0.0035479945312117235, 0.0026190817323873497]], "washout": [{"steps": [60, 60, 60], "residual": 2.368337208347084e-07}, {"steps": [60, 60, 60], "residual": 2.618582479195929e-07}, {"steps": [60, 60, 60], "residual": 5.072811277652619e-07}, {"steps": [60, 60, 60], "residual": 1.557424995519569e-07}, {"steps": [60, 60, 60], "residual": 3.6087324904503304e-07}, {"steps": [60, 60, 60], "residual": 4.0652200039234894e-08}]}, {"model": "ising", "n": 8, "k": 1, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [20, 18, 17, 17, 19, 17], "parts": [{"single/randomA": 14, "single/randomB": 13, "single/const0": 13, "single/const05": 13, "single/const1": 13, "history/randomA": 20, "history/randomB": 20, "history/const0": 19, "history/const05": 20, "history/const1": 19}, {"single/randomA": 12, "single/randomB": 12, "single/const0": 12, "single/const05": 12, "single/const1": 12, "history/randomA": 17, "history/randomB": 17, "history/const0": 18, "history/const05": 17, "history/const1": 16}, {"single/randomA": 12, "single/randomB": 12, "single/const0": 12, "single/const05": 12, "single/const1": 12, "history/randomA": 17, "history/randomB": 17, "history/const0": 17, "history/const05": 17, "history/const1": 17}, {"single/randomA": 12, "single/randomB": 12, "single/const0": 12, "single/const05": 12, "single/const1": 12, "history/randomA": 17, "history/randomB": 17, "history/const0": 17, "history/const05": 17, "history/const1": 17}, {"single/randomA": 13, "single/randomB": 13, "single/const0": 13, "single/const05": 13, "single/const1": 13, "history/randomA": 19, "history/randomB": 19, "history/const0": 18, "history/const05": 19, "history/const1": 18}, {"single/randomA": 11, "single/randomB": 12, "single/const0": 11, "single/const05": 12, "single/const1": 12, "history/randomA": 16, "history/randomB": 17, "history/const0": 16, "history/const05": 17, "history/const1": 17}], "curves": [[0.841095061330807, 0.6852898816150412, 0.5614518046073455, 0.4568381261281817, 0.3608850446194078, 0.2851791115994093, 0.2261735665783413, 0.1798829813323391, 0.14213338179301477, 0.11263224889305062, 0.08907858890844053, 0.07093027789939285, 0.05692562376469721, 0.04498894466428343, 0.03532234886912894, 0.028164917658421502, 0.022217697543002082, 0.017678954169694828, 0.013980189258703434, 0.011011972922134527, 0.008756698324465025, 0.006924712681429605, 0.005438818817708007, 0.004274122286527943, 0.003343105230427509, 0.0026207140175750314], [0.8182550730542528, 0.6584985144406497, 0.5225840539058263, 0.40834297833145217, 0.3185171549080917, 0.24309225975954898, 0.18425652400151193, 0.14209812450304476, 0.10883427469699067, 0.08303931689378774, 0.06459434568979838, 0.049346060314794354, 0.03783195535825312, 0.028800516278919473, 0.021973042644996006, 0.016664332179509737, 0.012789570079747868, 0.009805648953541406, 0.007529537035460088, 0.0056414997601505834, 0.00424364889803208, 0.003219515846132612, 0.002468391612143666], [0.7858843154158872, 0.6109696184441985, 0.48183863552596284, 0.37214735850524117, 0.2861042300636497, 0.21996652538854525, 0.16672841793366133, 0.12648067977898808, 0.09596502851119086, 0.07287806256827031, 0.05543066805984735, 0.04189412100016739, 0.031664741741952156, 0.024022549992593477, 0.018532134481024296, 0.014013818014960806, 0.010501929653475716, 0.007900015237182617, 0.005935735765740743, 0.004484347554963837, 0.0034233545111386795, 0.0026251109355149346], [0.80935635452615, 0.6467194396676161, 0.5210247562848345, 0.40446356011570356, 0.3168845179890059, 0.24058976642711613, 0.18429204458589643, 0.13985565423166332, 0.10687123094395748, 0.0816435023239181, 0.06189937685997556, 0.04749674001053314, 0.036590201124174035, 0.02812234770086293, 0.02152457074852735, 0.016162756510597016, 0.012252337543088085, 0.009152663572988592, 0.006912214437522024, 0.00533884598275379, 0.004050646537639904, 0.003061033212907285, 0.0023237980755879484], [0.8409161441358117, 0.7002294415921904, 0.5703536245149927, 0.4510268331709165, 0.35550331244380295, 0.27936012998194126, 0.2184917630208649, 0.16977925201014454, 0.1318557974364709, 0.10177899215223594, 0.0789262116117633, 0.061373078921420694, 0.048104655621568626, 0.038071869644391895, 0.02963524547672791, 0.023223219039983145, 0.018139358258378712, 0.014057278831544846, 0.010936184856381866, 0.008465276005007714, 0.006560512253207312, 0.005076842151554946, 0.003960576974445587, 0.003090392118317988, 0.002422173469890676], [0.7925523899080571, 0.6224938115568694, 0.48811365538455104, 0.3778387708191407, 0.28839641307342184, 0.21707405871261087, 0.16438104901069686, 0.12361444784355893, 0.09295515480886452, 0.07060514552104777, 0.05324404250392602, 0.03956043503910381, 0.030156281909080873, 0.022990505796903482, 0.017366290932139965, 0.013078515282779951, 0.00980488376045779, 0.007356050834041106, 0.00550114742091057, 0.004212535711953283, 0.0032009889404149483, 0.002418786698500906]], "washout": [{"steps": [70, 60, 60], "residual": 7.998745494919612e-07}, {"steps": [60, 60, 60], "residual": 2.6198830829944556e-07}, {"steps": [60, 60, 60], "residual": 1.5363375038231177e-07}, {"steps": [60, 60, 60], "residual": 1.6958316969349427e-07}, {"steps": [60, 60, 60], "residual": 5.532532605180829e-07}, {"steps": [60, 60, 60], "residual": 1.7947699960156432e-07}]}, {"model": "ising", "n": 9, "k": 1, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [19, 17, 19, 18, 18, 18], "parts": [{"single/randomA": 13, "single/randomB": 13, "single/const0": 13, "single/const05": 13, "single/const1": 13, "history/randomA": 19, "history/randomB": 19, "history/const0": 18, "history/const05": 19, "history/const1": 19}, {"single/randomA": 11, "single/randomB": 11, "single/const0": 12, "single/const05": 11, "single/const1": 12, "history/randomA": 16, "history/randomB": 16, "history/const0": 17, "history/const05": 16, "history/const1": 17}, {"single/randomA": 13, "single/randomB": 13, "single/const0": 12, "single/const05": 13, "single/const1": 13, "history/randomA": 19, "history/randomB": 19, "history/const0": 18, "history/const05": 19, "history/const1": 19}, {"single/randomA": 12, "single/randomB": 13, "single/const0": 13, "single/const05": 12, "single/const1": 12, "history/randomA": 18, "history/randomB": 18, "history/const0": 18, "history/const05": 18, "history/const1": 18}, {"single/randomA": 12, "single/randomB": 12, "single/const0": 12, "single/const05": 12, "single/const1": 12, "history/randomA": 17, "history/randomB": 17, "history/const0": 17, "history/const05": 17, "history/const1": 18}, {"single/randomA": 12, "single/randomB": 12, "single/const0": 13, "single/const05": 12, "single/const1": 12, "history/randomA": 18, "history/randomB": 18, "history/const0": 18, "history/const05": 17, "history/const1": 18}], "curves": [[0.7942845779703755, 0.6454289274350686, 0.5311344451220175, 0.4296924513450091, 0.3427935518636449, 0.2709187962733292, 0.2101464707239572, 0.1634423950544497, 0.12753836807401048, 0.10006211003853846, 0.07851441791049082, 0.06148989709813635, 0.04834217642724699, 0.03790473744119663, 0.030160189802101507, 0.02388904271994765, 0.018788028028488092, 0.014731421457264077, 0.011563204053102447, 0.00903933333486161, 0.007106702217447954, 0.005636471483908936, 0.004413118183174157, 0.003500612883645436, 0.0027613343591169496], [0.7651165854166034, 0.606017181211397, 0.47675724622785093, 0.3709126723668065, 0.2885150318179203, 0.2168928197768352, 0.16197198002485, 0.12074028983444417, 0.09111043409342179, 0.0688812469953303, 0.051666304174052505, 0.03936829543548659, 0.029587465734224078, 0.022081556367395026, 0.016606873198815097, 0.01250771984569582, 0.009445395990666459, 0.00707452400882661, 0.005382993899545428, 0.004029543307607214, 0.0030115204399991332, 0.0022287873184033812], [0.7918605742848513, 0.6469032203496818, 0.53309555801903, 0.42347360764514996, 0.3320987530893716, 0.26181593028592276, 0.20484129509390536, 0.1590433996954273, 0.12337040990241684, 0.09618643155776632, 0.07565113400579948, 0.05866010929395239, 0.04517847727049147, 0.03493436417340598, 0.02727295267412323, 0.021203766003118844, 0.01670517738624041, 0.013091931798037673, 0.010233340503703007, 0.007993021624113045, 0.006169992461025238, 0.004762760193548123, 0.003695254517523558, 0.002864114541188117], [0.7779141048819178, 0.6297829833173496, 0.5074182723184602, 0.40454027756682676, 0.32063797320634535, 0.25154676567435874, 0.19722443405277537, 0.15362881627709066, 0.11938271619887487, 0.09261957128514295, 0.07247895652560579, 0.05635184740049004, 0.04398079791740355, 0.0343573358276294, 0.02659343454196797, 0.0205488333072518, 0.015937993081484365, 0.012488453472222555, 0.009704698208102758, 0.007552371215432782, 0.005903567700027053, 0.00464162775051228, 0.0036225191249449314, 0.002829672689926975], [0.7687123416239138, 0.6083555978241512, 0.4868819081822565, 0.3865097778416038, 0.30041406853002334, 0.23124758473724633, 0.17727670556134298, 0.13543049402701518, 0.10294176386400988, 0.07836905268022741, 0.060239379844490584, 0.04654314217011829, 0.03556189885423014, 0.02737394103892285, 0.020981224010825132, 0.015858126745160163, 0.012005699630896698, 0.009185815218362417, 0.007045153053223335, 0.005327637855906696, 0.0040783373680935335, 0.0030922443981991673, 0.0023672711967858643], [0.792858041387978, 0.6452908506456911, 0.5212593584555885, 0.4082049272438611, 0.31782510227219335, 0.2468523544448802, 0.191285161807019, 0.14696713627871028, 0.11285030875632972, 0.08598529058046635, 0.06563134564695908, 0.049977136782966655, 0.03804893340836786, 0.029018674615509554, 0.02211692591942209, 0.01691657434872243, 0.013069497383038291, 0.01004671272073365, 0.007818783934778457, 0.005977393622491233, 0.00456442196368396, 0.0034926180684944326, 0.002655361588909588]], "washout": [{"steps": [70, 60, 60], "residual": 6.937347466807117e-07}, {"steps": [60, 60, 60], "residual": 2.338638319319774e-07}, {"steps": [60, 60, 60], "residual": 8.023599133776292e-07}, {"steps": [60, 60, 60], "residual": 7.459282612092195e-07}, {"steps": [60, 60, 60], "residual": 3.6567425031739005e-07}, {"steps": [60, 60, 60], "residual": 4.1689181327568205e-07}]}, {"model": "ising", "n": 4, "k": 2, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [12, 14, 10, 10, 17, 11], "parts": [{"single/randomA": 9, "single/randomB": 7, "single/const0": 11, "single/const05": 8, "single/const1": 10, "history/randomA": 10, "history/randomB": 9, "history/const0": 12, "history/const05": 9, "history/const1": 12}, {"single/randomA": 10, "single/randomB": 9, "single/const0": 11, "single/const05": 10, "single/const1": 9, "history/randomA": 10, "history/randomB": 11, "history/const0": 14, "history/const05": 11, "history/const1": 8}, {"single/randomA": 8, "single/randomB": 8, "single/const0": 8, "single/const05": 8, "single/const1": 6, "history/randomA": 9, "history/randomB": 10, "history/const0": 10, "history/const05": 10, "history/const1": 7}, {"single/randomA": 8, "single/randomB": 7, "single/const0": 10, "single/const05": 8, "single/const1": 7, "history/randomA": 9, "history/randomB": 9, "history/const0": 6, "history/const05": 9, "history/const1": 8}, {"single/randomA": 8, "single/randomB": 7, "single/const0": 15, "single/const05": 8, "single/const1": 6, "history/randomA": 9, "history/randomB": 8, "history/const0": 17, "history/const05": 9, "history/const1": 6}, {"single/randomA": 8, "single/randomB": 8, "single/const0": 9, "single/const05": 9, "single/const1": 6, "history/randomA": 9, "history/randomB": 9, "history/const0": 10, "history/const05": 11, "history/const1": 7}], "curves": [[0.9499426625414563, 0.677042884270032, 0.4198018356251153, 0.24764584767213005, 0.12891472271032067, 0.08398690697705172, 0.060392662849973064, 0.0371894342557568, 0.022185076626833188, 0.013486843352938052, 0.007965224417661856, 0.0036739992621626963, 0.001564506069959884], [0.9416194986436643, 0.6263895907794979, 0.4625294328315275, 0.2984471656865899, 0.175000271760108, 0.08074144378606249, 0.0482801733610722, 0.028078271949711978, 0.0190365764220862, 0.014237367376931966, 0.009427922697045343, 0.0064964616084552135, 0.00369447925738343, 0.0024947732672092517], [0.9349767382987841, 0.6796056966215799, 0.4079000425653342, 0.2753224700646055, 0.16065269872796484, 0.08381768496639311, 0.05139492053656748, 0.024299420031714498, 0.014501603064368773, 0.008652935885386528, 0.005986103106937557, 0.002498487090929923], [0.9364772089789064, 0.67536432059325, 0.45178768208026143, 0.28448660514331414, 0.13591295945044723, 0.08574933345190784, 0.04682399916787107, 0.02338275799224791, 0.015213024312309871, 0.008398897791159932, 0.004984790328403871, 0.00233762518889335], [0.9474555670467265, 0.6976069001327656, 0.39167127139024194, 0.1872294637634998, 0.12558581295777027, 0.061599612097876545, 0.034913534498996895, 0.021664685749719463, 0.012626682523830429, 0.0064145982756956274, 0.003722797091270193, 0.0021353614553739067], [0.9477571141657889, 0.7042305901103962, 0.4937337524529337, 0.3007758411232877, 0.1795475068383227, 0.11177944577548585, 0.06926067693747476, 0.0386677497460106, 0.02081688109703822, 0.008946333420712108, 0.00479013947909245, 0.0025975778370273613]], "washout": [{"steps": [60, 60, 60], "residual": 8.516036153186886e-10}, {"steps": [60, 60, 60], "residual": 9.005980710768724e-09}, {"steps": [60, 60, 60], "residual": 5.513797925004002e-11}, {"steps": [60, 60, 60], "residual": 6.786706301789702e-07}, {"steps": [60, 60, 60], "residual": 5.565256985729575e-07}, {"steps": [60, 60, 60], "residual": 8.997644830288535e-14}]}, {"model": "ising", "n": 5, "k": 2, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [11, 12, 12, 11, 11, 11], "parts": [{"single/randomA": 10, "single/randomB": 9, "single/const0": 7, "single/const05": 9, "single/const1": 10, "history/randomA": 11, "history/randomB": 10, "history/const0": 8, "history/const05": 11, "history/const1": 11}, {"single/randomA": 8, "single/randomB": 8, "single/const0": 9, "single/const05": 8, "single/const1": 10, "history/randomA": 11, "history/randomB": 11, "history/const0": 12, "history/const05": 11, "history/const1": 12}, {"single/randomA": 8, "single/randomB": 8, "single/const0": 7, "single/const05": 7, "single/const1": 10, "history/randomA": 10, "history/randomB": 9, "history/const0": 9, "history/const05": 8, "history/const1": 12}, {"single/randomA": 8, "single/randomB": 9, "single/const0": 8, "single/const05": 9, "single/const1": 8, "history/randomA": 10, "history/randomB": 10, "history/const0": 10, "history/const05": 11, "history/const1": 10}, {"single/randomA": 7, "single/randomB": 8, "single/const0": 7, "single/const05": 8, "single/const1": 9, "history/randomA": 8, "history/randomB": 9, "history/const0": 8, "history/const05": 9, "history/const1": 11}, {"single/randomA": 9, "single/randomB": 9, "single/const0": 9, "single/const05": 9, "single/const1": 8, "history/randomA": 11, "history/randomB": 11, "history/const0": 11, "history/const05": 11, "history/const1": 10}], "curves": [[0.9237885607651437, 0.6563648274654883, 0.444994004179887, 0.2914400493815996, 0.19184748372092497, 0.1338885358084101, 0.10124816619198923, 0.059250320144632766, 0.03732154413502803, 0.024265249804712063, 0.015428296988941978, 0.008846881072453103, 0.005416686009770154, 0.003529678238883043, 0.0022345509613058605], [0.9276638141009979, 0.7026254032770136, 0.47784191357655414, 0.30723449800443653, 0.20001952770043885, 0.12506603955885626, 0.0765213700795075, 0.04925881779555547, 0.032239499436880426, 0.020095971434779626, 0.012811485984515283, 0.008305744304886366, 0.005180818345416001, 0.003198424858535252, 0.0021145877648819852], [0.9375919160779489, 0.7103457283689272, 0.4656587756071091, 0.29098990471277364, 0.1993477090271936, 0.1316782087638314, 0.07548518840511478, 0.041810261226872626, 0.02144515882828054, 0.010204547880673574, 0.00503216754750118, 0.0022298076408195505], [0.9170865077764729, 0.6469958344552016, 0.40608517172054376, 0.23718550617080975, 0.147654683732406, 0.09334587426512883, 0.05624745512875063, 0.035571472343220764, 0.022068758127828412, 0.013895222288138425, 0.008517741132362554, 0.0049971055143457534, 0.0029285279298080307], [0.9477264162483431, 0.7597786857328588, 0.4711167033495959, 0.2719356807570522, 0.14842317649562425, 0.08159011213154606, 0.04303575163732131, 0.017136751142771585, 0.006908104024168112, 0.0031884932983389587, 0.0012612238569849718], [0.966199734790107, 0.8137300152770343, 0.554211749230071, 0.36092003293446673, 0.23060499147018237, 0.14696936694215132, 0.10065367800028394, 0.059650177068096714, 0.0351113411950559, 0.021188554298151543, 0.01257314565596071, 0.007724871027708006, 0.004861749253810884, 0.0029987887486427897]], "washout": [{"steps": [60, 60, 60], "residual": 1.0152891082221768e-09}, {"steps": [60, 60, 60], "residual": 1.2972104366670778e-11}, {"steps": [60, 60, 60], "residual": 6.263351149730171e-10}, {"steps": [60, 60, 60], "residual": 3.913339564772166e-08}, {"steps": [60, 60, 60], "residual": 3.468146115218027e-11}, {"steps": [60, 60, 60], "residual": 2.1998408201498282e-12}]}, {"model": "ising", "n": 6, "k": 2, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [12, 13, 11, 12, 13, 10], "parts": [{"single/randomA": 9, "single/randomB": 9, "single/const0": 9, "single/const05": 9, "single/const1": 9, "history/randomA": 11, "history/randomB": 11, "history/const0": 12, "history/const05": 11, "history/const1": 11}, {"single/randomA": 9, "single/randomB": 9, "single/const0": 9, "single/const05": 9, "single/const1": 10, "history/randomA": 11, "history/randomB": 10, "history/const0": 11, "history/const05": 11, "history/const1": 13}, {"single/randomA": 8, "single/randomB": 8, "single/const0": 9, "single/const05": 8, "single/const1": 8, "history/randomA": 10, "history/randomB": 10, "history/const0": 11, "history/const05": 10, "history/const1": 10}, {"single/randomA": 9, "single/randomB": 9, "single/const0": 9, "single/const05": 9, "single/const1": 9, "history/randomA": 10, "history/randomB": 11, "history/const0": 11, "history/const05": 11, "history/const1": 12}, {"single/randomA": 9, "single/randomB": 9, "single/const0": 10, "single/const05": 10, "single/const1": 9, "history/randomA": 12, "history/randomB": 12, "history/const0": 13, "history/const05": 13, "history/const1": 12}, {"single/randomA": 8, "single/randomB": 9, "single/const0": 8, "single/const05": 9, "single/const1": 8, "history/randomA": 10, "history/randomB": 10, "history/const0": 10, "history/const05": 10, "history/const1": 10}], "curves": [[0.9302806431296164, 0.712965713285111, 0.4995305845554087, 0.3215703160147984, 0.20137934577262148, 0.12848047460666642, 0.07824494978942521, 0.04689967902494342, 0.02853281127428988, 0.01744585354871301, 0.011032590425579355, 0.006985652629773056, 0.004510333293617962, 0.0028718948140024105], [0.9318501921051214, 0.7133976464901423, 0.47833316971125156, 0.2977308540883265, 0.18287535564065616, 0.11417777495687345, 0.0704540566352464, 0.044529208100258504, 0.028893284257664933, 0.01854334735589662, 0.010722156107164283, 0.006638262918444641, 0.003997256893163412, 0.0024597478305622596], [0.9381490168324678, 0.7404415105165263, 0.4939500486377127, 0.31761013461537996, 0.19329981129510318, 0.11454195130406816, 0.06809604366229328, 0.038903720689964366, 0.022779421100271792, 0.013295592879494627, 0.007680731742214234, 0.004433401181893474, 0.0026078037860793927], [0.9315389077944596, 0.7167184347017581, 0.48786955993361, 0.31344093226644454, 0.19602705922998853, 0.11946124944791948, 0.07534983636023841, 0.04572311624692516, 0.026983893036447958, 0.01585717395779014, 0.009669348892946282, 0.005935464690980897, 0.0036443767396042628, 0.0022179154061867466], [0.9358535197343707, 0.7309161719494228, 0.5065704129787885, 0.3403645219095917, 0.2207152341770422, 0.14653217744511468, 0.09916866246637873, 0.06739871064288029, 0.04207324226366807, 0.02695617102217874, 0.01694753300127297, 0.011098798852271618, 0.007145694729352829, 0.004508232505052023, 0.002884276473550995], [0.9169764569458922, 0.675896492566035, 0.4596195876671638, 0.2847468040768718, 0.1762628701696995, 0.10933344645862575, 0.06590831154367344, 0.03847345105155386, 0.02256570531733793, 0.013541203596116965, 0.00796397562887546, 0.0047820230375743115, 0.0030921691302613257, 0.0018694086387784502]], "washout": [{"steps": [60, 60, 60], "residual": 8.554493539441856e-09}, {"steps": [60, 60, 60], "residual": 4.138988675284169e-09}, {"steps": [60, 60, 60], "residual": 1.0917067761853354e-12}, {"steps": [60, 60, 60], "residual": 1.3942641032999705e-08}, {"steps": [60, 60, 60], "residual": 2.3336334381732208e-09}, {"steps": [60, 60, 60], "residual": 2.1267986852481157e-10}]}, {"model": "ising", "n": 7, "k": 2, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [13, 12, 11, 13, 12, 13], "parts": [{"single/randomA": 10, "single/randomB": 10, "single/const0": 9, "single/const05": 11, "single/const1": 9, "history/randomA": 12, "history/randomB": 12, "history/const0": 11, "history/const05": 13, "history/const1": 12}, {"single/randomA": 10, "single/randomB": 9, "single/const0": 9, "single/const05": 9, "single/const1": 10, "history/randomA": 12, "history/randomB": 12, "history/const0": 12, "history/const05": 12, "history/const1": 12}, {"single/randomA": 8, "single/randomB": 9, "single/const0": 9, "single/const05": 8, "single/const1": 8, "history/randomA": 10, "history/randomB": 10, "history/const0": 11, "history/const05": 10, "history/const1": 10}, {"single/randomA": 9, "single/randomB": 9, "single/const0": 10, "single/const05": 8, "single/const1": 9, "history/randomA": 11, "history/randomB": 11, "history/const0": 13, "history/const05": 10, "history/const1": 11}, {"single/randomA": 9, "single/randomB": 9, "single/const0": 9, "single/const05": 9, "single/const1": 9, "history/randomA": 12, "history/randomB": 12, "history/const0": 12, "history/const05": 11, "history/const1": 11}, {"single/randomA": 10, "single/randomB": 10, "single/const0": 8, "single/const05": 11, "single/const1": 10, "history/randomA": 12, "history/randomB": 12, "history/const0": 11, "history/const05": 13, "history/const1": 12}], "curves": [[0.925605415561481, 0.7296592816114048, 0.5321969099997398, 0.3650810306452442, 0.2484646237465979, 0.1668285659026597, 0.10987832441115569, 0.07254266518993041, 0.04794993354507068, 0.032487553749256465, 0.021486939228077213, 0.013709046966435299, 0.008762413975331682, 0.005599014599231134, 0.003688250940011529, 0.0024604764989164364], [0.9458154472513318, 0.7812835357502133, 0.5660447434251983, 0.37463617807536814, 0.24593848436117718, 0.1610630057773887, 0.10238597141345293, 0.06386027075906209, 0.042015934502266095, 0.02702047071744089, 0.01711530968324649, 0.011004370080846492, 0.007045086534329975, 0.004671198410542102, 0.0030084026262107186, 0.0018410786643493992], [0.950089729638292, 0.7965331477694011, 0.5572989263366266, 0.3535745531853524, 0.20993580044661925, 0.12601244358923055, 0.0718296616925767, 0.041902018102376586, 0.023571288033722895, 0.013303460571671562, 0.0075873849534825386, 0.004253234937387312, 0.002397326564454949], [0.9231574152855124, 0.743804118827792, 0.5167842071677401, 0.33553958993744204, 0.2138747854200262, 0.1346982709837642, 0.08682245057636104, 0.05384401835194813, 0.032513646431324886, 0.019413946062483034, 0.012226940051873532, 0.007538328945560547, 0.004340783358538098, 0.0025506984173783386], [0.9390357452453519, 0.7743124648502488, 0.5510244881984232, 0.365264110809741, 0.23756663185074883, 0.15525735130272827, 0.10031757376827531, 0.06148708008669722, 0.03890204016091874, 0.025376692588658455, 0.0159525820994963, 0.010121580612146092, 0.006381302706923068, 0.003977549154685322, 0.0024376135573723357], [0.924467170336418, 0.7480588173300231, 0.5320240660254741, 0.35668840176268896, 0.23354763233038958, 0.15452710322904595, 0.10299720568038631, 0.06712404373716493, 0.04468513317347249, 0.029910586639381016, 0.019525894831947298, 0.012318966407705922, 0.007758614127770253, 0.0048669307716542876, 0.0030440198569293797, 0.0020009279031639694]], "washout": [{"steps": [60, 60, 60], "residual": 6.354590513874696e-10}, {"steps": [60, 60, 60], "residual": 1.3669947881265311e-09}, {"steps": [60, 60, 60], "residual": 9.342472222883577e-11}, {"steps": [60, 60, 60], "residual": 1.4456818476497796e-10}, {"steps": [60, 60, 60], "residual": 2.1635998454562532e-11}, {"steps": [60, 60, 60], "residual": 5.742917049250809e-10}]}, {"model": "ising", "n": 8, "k": 2, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [13, 13, 14, 13, 12, 12], "parts": [{"single/randomA": 10, "single/randomB": 10, "single/const0": 9, "single/const05": 10, "single/const1": 10, "history/randomA": 13, "history/randomB": 12, "history/const0": 11, "history/const05": 13, "history/const1": 12}, {"single/randomA": 10, "single/randomB": 10, "single/const0": 10, "single/const05": 10, "single/const1": 11, "history/randomA": 12, "history/randomB": 12, "history/const0": 13, "history/const05": 12, "history/const1": 13}, {"single/randomA": 11, "single/randomB": 11, "single/const0": 11, "single/const05": 11, "single/const1": 10, "history/randomA": 14, "history/randomB": 14, "history/const0": 14, "history/const05": 14, "history/const1": 13}, {"single/randomA": 10, "single/randomB": 10, "single/const0": 9, "single/const05": 10, "single/const1": 10, "history/randomA": 12, "history/randomB": 12, "history/const0": 11, "history/const05": 12, "history/const1": 13}, {"single/randomA": 9, "single/randomB": 9, "single/const0": 10, "single/const05": 9, "single/const1": 9, "history/randomA": 11, "history/randomB": 11, "history/const0": 12, "history/const05": 11, "history/const1": 11}, {"single/randomA": 10, "single/randomB": 10, "single/const0": 10, "single/const05": 10, "single/const1": 10, "history/randomA": 12, "history/randomB": 12, "history/const0": 12, "history/const05": 12, "history/const1": 12}], "curves": [[0.9278227402074011, 0.7535187183283945, 0.561631022649661, 0.39193114291371467, 0.26650485238483357, 0.17855345444912124, 0.11917853339662124, 0.07928933714947056, 0.052701297188676666, 0.035061452939212236, 0.023319347895553712, 0.015854309963597088, 0.010763223474181544, 0.007124218817289897, 0.004628785267209435, 0.002961095418462848], [0.9269586320354944, 0.7715484019809996, 0.5806494012082586, 0.4009936376812166, 0.26933059134967896, 0.17961399386340532, 0.11604162379799181, 0.07237949290336665, 0.04571256185808694, 0.029320643769612444, 0.01922638971151022, 0.012829290035939292, 0.008366945364383267, 0.005397825871126077, 0.003418197599283937, 0.002185219602672453], [0.9355629319834413, 0.7786672555188112, 0.6034713593881258, 0.4308916981993469, 0.3031529861924274, 0.2092532796229531, 0.14202450783673998, 0.09569133770738643, 0.065650200783371, 0.045361908477279396, 0.032007339473284296, 0.02159141838882249, 0.01469228152426967, 0.010158155200288541, 0.007011794431683108, 0.004757207994163985, 0.0032669951897617523, 0.0022681006086984526], [0.928789005857606, 0.7670400897407774, 0.576100612071544, 0.3913977433787359, 0.2557144794987176, 0.16569920693994541, 0.10864183305898778, 0.07095224230679455, 0.044184932731742815, 0.02849740289998319, 0.01840053812288059, 0.012292957518998584, 0.008010891883371726, 0.005111603134572703, 0.003276471530949951, 0.0021085478214344067], [0.9023989212589214, 0.7037630775619957, 0.49387994462836915, 0.3258598457024773, 0.2121938695704109, 0.13832318023239515, 0.088659751233513, 0.05680359128226762, 0.03624022897019081, 0.023570118283394337, 0.014838760600997244, 0.009111633784386917, 0.0056870154082600596, 0.0035585891332321194, 0.002179596504145609], [0.9233747910769402, 0.7590644074875423, 0.5707883686524182, 0.3917310951765104, 0.258451859249208, 0.17000226353862594, 0.11213291698217788, 0.0725854696713413, 0.04680490390372792, 0.030681621606240758, 0.019983889603662684, 0.012998066545784547, 0.00842021510910773, 0.0054159298282912645, 0.0034803614332549635, 0.002253196986454865]], "washout": [{"steps": [60, 60, 60], "residual": 3.1004228301167654e-11}, {"steps": [60, 60, 60], "residual": 2.562011898148308e-10}, {"steps": [60, 60, 60], "residual": 9.426781774886553e-10}, {"steps": [60, 60, 60], "residual": 5.515070746926536e-11}, {"steps": [60, 60, 60], "residual": 5.0586670370026154e-11}, {"steps": [60, 60, 60], "residual": 4.6185871848933406e-11}]}, {"model": "ising", "n": 9, "k": 2, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [13, 13, 13, 13, 13, 13], "parts": [{"single/randomA": 9, "single/randomB": 9, "single/const0": 10, "single/const05": 9, "single/const1": 10, "history/randomA": 12, "history/randomB": 12, "history/const0": 12, "history/const05": 12, "history/const1": 13}, {"single/randomA": 9, "single/randomB": 10, "single/const0": 10, "single/const05": 9, "single/const1": 10, "history/randomA": 12, "history/randomB": 12, "history/const0": 12, "history/const05": 12, "history/const1": 13}, {"single/randomA": 10, "single/randomB": 10, "single/const0": 10, "single/const05": 10, "single/const1": 10, "history/randomA": 12, "history/randomB": 12, "history/const0": 13, "history/const05": 12, "history/const1": 13}, {"single/randomA": 10, "single/randomB": 10, "single/const0": 10, "single/const05": 10, "single/const1": 10, "history/randomA": 12, "history/randomB": 12, "history/const0": 12, "history/const05": 12, "history/const1": 13}, {"single/randomA": 9, "single/randomB": 9, "single/const0": 10, "single/const05": 9, "single/const1": 9, "history/randomA": 11, "history/randomB": 11, "history/const0": 13, "history/const05": 11, "history/const1": 12}, {"single/randomA": 10, "single/randomB": 9, "single/const0": 9, "single/const05": 9, "single/const1": 10, "history/randomA": 12, "history/randomB": 12, "history/const0": 12, "history/const05": 12, "history/const1": 13}], "curves": [[0.896073003380077, 0.7202344114783249, 0.5179433683231972, 0.35273805217717635, 0.22978179963969655, 0.15032652704921223, 0.0968971662104336, 0.06426891651072442, 0.04145888008452163, 0.02668471488075643, 0.017264084963293992, 0.011217453068660541, 0.007240124289976616, 0.004568776145077917, 0.0029559570377376667], [0.886719750873511, 0.7045528411944899, 0.5108058916062004, 0.3490008122873011, 0.2343542533675807, 0.1560517625618016, 0.10214740587070453, 0.06686281996809859, 0.044397653179016575, 0.029293144362279686, 0.019063552703644057, 0.012559401238877766, 0.008284050153590279, 0.005440957025639055, 0.003613584776659913, 0.002387042988922665], [0.8993740226197005, 0.7254987170167064, 0.5385534301961294, 0.3745605207483242, 0.2484474617544048, 0.1611951385921453, 0.10522270885049934, 0.06904663425819413, 0.04569133750861054, 0.03026427588567117, 0.019941489978157173, 0.01297775715541383, 0.008508306631710115, 0.005517034138314663, 0.003590467741231352, 0.0023424630645724163], [0.9145822936199393, 0.7639647482764125, 0.5714495549299063, 0.39136772179052953, 0.25266157675486334, 0.16301404045309803, 0.10752318745431536, 0.0704174858023818, 0.046582006966265105, 0.029859560477300904, 0.018561144742694963, 0.012028712879910457, 0.008006287959868498, 0.005217641332092611, 0.003432642479257325, 0.0022603432286888115], [0.8851651462296921, 0.7050772976840388, 0.5067025014861328, 0.33486462605600764, 0.21246054097122247, 0.13316820080151165, 0.08509179996026517, 0.0543712286277207, 0.034859336813094326, 0.022571496925548582, 0.014477051572200483, 0.009095441491146605, 0.005838500383294327, 0.003815862147265369, 0.0025379518375010747], [0.8894648572525649, 0.6955690891169131, 0.5010611942479228, 0.34173128540047937, 0.22750631855690465, 0.1503774016142923, 0.0983328490967896, 0.06585473805088533, 0.044402740230853166, 0.029039444146990525, 0.019104767534242728, 0.012342997782403272, 0.008016429622763761, 0.0052112235863908205, 0.0033901905162669332, 0.0022587268430381605]], "washout": [{"steps": [60, 60, 60], "residual": 3.103330016988858e-10}, {"steps": [60, 60, 60], "residual": 1.2954303801696652e-10}, {"steps": [60, 60, 60], "residual": 7.780967394871723e-11}, {"steps": [60, 60, 60], "residual": 4.187881796916422e-11}, {"steps": [60, 60, 60], "residual": 1.2951752967655578e-10}, {"steps": [60, 60, 60], "residual": 7.792289003515559e-11}]}, {"model": "ising", "n": 8, "k": 3, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [10, 9, 10, 10, 10, 10], "parts": [{"single/randomA": 7, "single/randomB": 7, "single/const0": 8, "single/const05": 8, "single/const1": 7, "history/randomA": 9, "history/randomB": 9, "history/const0": 10, "history/const05": 9, "history/const1": 8}, {"single/randomA": 8, "single/randomB": 8, "single/const0": 8, "single/const05": 8, "single/const1": 8, "history/randomA": 9, "history/randomB": 9, "history/const0": 9, "history/const05": 9, "history/const1": 9}, {"single/randomA": 8, "single/randomB": 8, "single/const0": 8, "single/const05": 8, "single/const1": 9, "history/randomA": 9, "history/randomB": 9, "history/const0": 10, "history/const05": 9, "history/const1": 10}, {"single/randomA": 7, "single/randomB": 7, "single/const0": 8, "single/const05": 7, "single/const1": 8, "history/randomA": 8, "history/randomB": 8, "history/const0": 10, "history/const05": 8, "history/const1": 9}, {"single/randomA": 7, "single/randomB": 7, "single/const0": 8, "single/const05": 7, "single/const1": 8, "history/randomA": 9, "history/randomB": 8, "history/const0": 9, "history/const05": 8, "history/const1": 10}, {"single/randomA": 7, "single/randomB": 7, "single/const0": 8, "single/const05": 7, "single/const1": 8, "history/randomA": 9, "history/randomB": 8, "history/const0": 10, "history/const05": 8, "history/const1": 9}], "curves": [[0.9512218903369292, 0.7556893892823238, 0.4862145818248653, 0.2985877452399077, 0.15104319163081525, 0.07408148337746709, 0.037085373415418524, 0.019326286570536737, 0.0103011728748585, 0.005148601518611009, 0.0025780696105460856], [0.952852250093339, 0.7484034409702709, 0.47774014079781846, 0.27177514238728107, 0.1526188510330524, 0.08385476799192397, 0.04463001720226372, 0.02420945039895561, 0.012991718505499244, 0.0067601159444644525, 0.0035871963411880318, 0.0018837401267056877], [0.968188996968179, 0.8004654714586348, 0.5286517909324439, 0.3096115560839812, 0.17581790233818353, 0.09462411587973418, 0.05022950797777918, 0.026873050074064785, 0.015292980113834093, 0.00805022071951533, 0.004360930215539775, 0.0025664053990048993], [0.9543364479202894, 0.7618760311633368, 0.4622932960919673, 0.24753351045231128, 0.12611865536589373, 0.06622081101673787, 0.03586150152859422, 0.018682568410372358, 0.00821456301551632, 0.0038478478401128696, 0.002062434619064894], [0.9501672416921891, 0.7539591318932526, 0.4766408676866415, 0.26566339919313187, 0.1460692238218128, 0.07274343024527641, 0.03501590578474978, 0.018911258514534922, 0.010137891416768222, 0.005604905901208119, 0.0028781486519035603], [0.9542760502061978, 0.7610972043820137, 0.48018812909364444, 0.2637792121199404, 0.136951725028583, 0.06934801098786922, 0.03546802495412324, 0.018840419526905718, 0.010262027538791763, 0.005496319486392249, 0.0027270258498292193]], "washout": [{"steps": [60, 60, 60], "residual": 8.162919259650964e-14}, {"steps": [60, 60, 60], "residual": 1.4012631000117807e-11}, {"steps": [60, 60, 60], "residual": 3.480035168790538e-13}, {"steps": [60, 60, 60], "residual": 1.0319016506177762e-11}, {"steps": [60, 60, 60], "residual": 2.6907610443430605e-15}, {"steps": [60, 60, 60], "residual": 1.670642133815746e-14}]}, {"model": "ising", "n": 8, "k": 4, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [8, 8, 8, 8, 8, 9], "parts": [{"single/randomA": 6, "single/randomB": 6, "single/const0": 7, "single/const05": 6, "single/const1": 6, "history/randomA": 7, "history/randomB": 7, "history/const0": 8, "history/const05": 7, "history/const1": 7}, {"single/randomA": 6, "single/randomB": 6, "single/const0": 7, "single/const05": 6, "single/const1": 6, "history/randomA": 7, "history/randomB": 7, "history/const0": 8, "history/const05": 6, "history/const1": 7}, {"single/randomA": 6, "single/randomB": 7, "single/const0": 6, "single/const05": 6, "single/const1": 7, "history/randomA": 7, "history/randomB": 7, "history/const0": 7, "history/const05": 7, "history/const1": 8}, {"single/randomA": 7, "single/randomB": 7, "single/const0": 7, "single/const05": 7, "single/const1": 7, "history/randomA": 8, "history/randomB": 7, "history/const0": 7, "history/const05": 7, "history/const1": 8}, {"single/randomA": 6, "single/randomB": 6, "single/const0": 7, "single/const05": 6, "single/const1": 7, "history/randomA": 7, "history/randomB": 7, "history/const0": 8, "history/const05": 7, "history/const1": 7}, {"single/randomA": 6, "single/randomB": 6, "single/const0": 7, "single/const05": 6, "single/const1": 7, "history/randomA": 7, "history/randomB": 7, "history/const0": 7, "history/const05": 7, "history/const1": 9}], "curves": [[0.9727174472182392, 0.7611272834827689, 0.3964918698177753, 0.1834204629348511, 0.07945466283760945, 0.03505884183464389, 0.01581442140002204, 0.006603771170943132, 0.0027417505525511366], [0.9749409646113356, 0.7651619973687649, 0.3958871233664709, 0.1650220887212368, 0.06765595914986144, 0.03000664756214357, 0.013011395358969781, 0.0063498005119678605, 0.0023417359028006742], [0.9770031187062971, 0.7672547315757503, 0.42971269125909095, 0.22082154936782306, 0.08751832739924788, 0.03436064525004593, 0.014464324216728091, 0.005837230088492388, 0.002143760719531493], [0.9830221313796319, 0.7857557537885198, 0.4298887088700841, 0.21297755728966775, 0.11000520241057685, 0.0545538587989575, 0.02609264781600128, 0.01319787685795767, 0.005794457469864714, 0.0025270276118937946], [0.9613201221519114, 0.7048229049044485, 0.36791591603977947, 0.17107031240501233, 0.08435853960333792, 0.038697222852486626, 0.01459438568379589, 0.006081525149660437, 0.0025897670521458638], [0.9780253487535475, 0.7549739598727694, 0.426587856796733, 0.18636572654173159, 0.07691416419102308, 0.031213247349801885, 0.013383211478482905, 0.0049147662441348244, 0.0018195267638296164]], "washout": [{"steps": [60, 60, 60], "residual": 1.0570680814812305e-15}, {"steps": [60, 60, 60], "residual": 2.8165048805815844e-15}, {"steps": [60, 60, 60], "residual": 4.488475868378531e-15}, {"steps": [60, 60, 60], "residual": 3.980202809440424e-14}, {"steps": [60, 60, 60], "residual": 1.2164942276220593e-14}, {"steps": [60, 60, 60], "residual": 1.9427183729588132e-14}]}]

==> anc/reproducibility/sim/results_noise.json <==
[{"model": "ising", "n": 6, "k": 1, "q": 0.95, "tau": 10.0, "encoding": "input", "W": [26, 23, 24, 23, 27, 23], "parts": [{"single/randomA": 16, "single/randomB": 16, "single/const0": 15, "single/const05": 16, "single/const1": 17, "history/randomA": 24, "history/randomB": 24, "history/const0": 24, "history/const05": 24, "history/const1": 26}, {"single/randomA": 15, "single/randomB": 14, "single/const0": 15, "single/const05": 14, "single/const1": 15, "history/randomA": 22, "history/randomB": 21, "history/const0": 22, "history/const05": 21, "history/const1": 23}, {"single/randomA": 16, "single/randomB": 15, "single/const0": 16, "single/const05": 15, "single/const1": 14, "history/randomA": 23, "history/randomB": 23, "history/const0": 21, "history/const05": 24, "history/const1": 22}, {"single/randomA": 15, "single/randomB": 16, "single/const0": 16, "single/const05": 16, "single/const1": 14, "history/randomA": 21, "history/randomB": 22, "history/const0": 23, "history/const05": 22, "history/const1": 20}, {"single/randomA": 16, "single/randomB": 16, "single/const0": 17, "single/const05": 15, "single/const1": 17, "history/randomA": 23, "history/randomB": 23, "history/const0": 24, "history/const05": 22, "history/const1": 27}, {"single/randomA": 14, "single/randomB": 15, "single/const0": 14, "single/const05": 14, "single/const1": 17, "history/randomA": 20, "history/randomB": 20, "history/const0": 20, "history/const05": 19, "history/const1": 23}], "curves": [[0.9534518256113484, 0.863324520946454, 0.7475393069140688, 0.6396666197812264, 0.5248666837018608, 0.43260154683340657, 0.35159153474048893, 0.28995433773870055, 0.24168913130127906, 0.19685308255228479, 0.16003514603054908, 0.13023390755718292, 0.10491407261267194, 0.08577387740830147, 0.07118593535453856, 0.057816972665935586, 0.04675763730186987, 0.03826940474276378, 0.030934552862259133, 0.025026725756213865, 0.020395405934014982, 0.01679683953897257, 0.013911535896124512, 0.011361128510192744, 0.009286293957455161, 0.007645604749913111, 0.006257149295091896, 0.0051447884141000945, 0.0042177834091301734, 0.0035110949257842507, 0.0028656786849127515], [0.9257922985805787, 0.7943458784078696, 0.6674040036855448, 0.5482382811320229, 0.4478196197365336, 0.3627319205623641, 0.28917194998435414, 0.2339380299724179, 0.18450916679981955, 0.14444619552494414, 0.11458210100276779, 0.09130865979735224, 0.07382158907537953, 0.059851023228816594, 0.0478488679659119, 0.038124672228423154, 0.030528842891269652, 0.024692929755034013, 0.020060457341822324, 0.01600625031962314, 0.012868950230788961, 0.010371082348061805, 0.008322886436214129, 0.006671205757274713, 0.005283185307224695, 0.004171032112145411, 0.003247931444438295, 0.002551917410747801], [0.9335834369126369, 0.8287947768972694, 0.7068321958747211, 0.5948168976918871, 0.49052228711657053, 0.3983404437883613, 0.3269708019435675, 0.26617129082001467, 0.21694360369627433, 0.17711317753259853, 0.14349799819495518, 0.11670180342847603, 0.09457788999403652, 0.07486935301207158, 0.06023125984373191, 0.04957948645447863, 0.040271412010318905, 0.03303011485123863, 0.027076836218822023, 0.021950169837798836, 0.01781031509534113, 0.01440025920327864, 0.011671095775634724, 0.009542977149534143, 0.007781378024385915, 0.006425099662479561, 0.005224307806443026, 0.004294773041931229, 0.0034883447190209773, 0.002841674423372771], [0.953124659170884, 0.8646628191362726, 0.7516936330907361, 0.6369057418358555, 0.5329571176878635, 0.42917550106181646, 0.3478487324563587, 0.27609705057881445, 0.22187551240717251, 0.17795125825082242, 0.14078260335294404, 0.11209375379002917, 0.08858917270744511, 0.0682603298839049, 0.05285617959681249, 0.041082174108852905, 0.032417893308696044, 0.025235755382594684, 0.0196997347232809, 0.015778927676754102, 0.012122357679260728, 0.009533724228738914, 0.007623276484828719, 0.005944357782339269, 0.004686619300880827, 0.003745918767081686, 0.0029867487896851914], [0.948140136238902, 0.8506462562100505, 0.7502254645969217, 0.6453882171397678, 0.5378423944622384, 0.44095163013903654, 0.3586728617815732, 0.2888209751235402, 0.22954179484555456, 0.18345332699339192, 0.14722326559139265, 0.1178181995181806, 0.0947022604272593, 0.07694163588991423, 0.06254555171104731, 0.0504028074699331, 0.0403753534249138, 0.03231094860759921, 0.02598831759542887, 0.021003815760791168, 0.017101318748768836, 0.01390911500185529, 0.011066855244555102, 0.008758298878407775, 0.006973546335187124, 0.0055887524565992035, 0.004538066643891084, 0.0036799573189666697, 0.0029207560721724196], [0.9388684944548132, 0.8354312012941139, 0.7252714578575425, 0.6182099962513652, 0.5123776729170915, 0.4143629471802364, 0.32980684475229943, 0.2571017646351655, 0.19973611006494146, 0.1532781314727341, 0.11712130029694087, 0.09013000640213993, 0.06845192164900075, 0.05329952341770871, 0.04096308441843042, 0.03183708831342576, 0.02431937400825141, 0.019083623406359964, 0.014946373696402147, 0.011728632356275415, 0.009090070450132659, 0.00696616523262674, 0.005423545613342301, 0.004175991598305949, 0.0031850240709813803, 0.0024353718448980274]], "washout": [{"steps": [80, 90, 90], "residual": 8.504714811178618e-07}, {"steps": [70, 80, 80], "residual": 9.507885370364075e-07}, {"steps": [80, 80, 80], "residual": 5.168815239604222e-07}, {"steps": [70, 70, 80], "residual": 5.068366991754658e-07}, {"steps": [70, 80, 90], "residual": 3.9761742365189313e-07}, {"steps": [60, 70, 80], "residual": 3.904277453093222e-07}]}, {"model": "ising", "n": 6, "k": 1, "q": 0.98, "tau": 10.0, "encoding": "input", "W": [48, 40, 35, 30, 42, 33], "parts": [{"single/randomA": 20, "single/randomB": 20, "single/const0": 19, "single/const05": 20, "single/const1": 24, "history/randomA": 33, "history/randomB": 32, "history/const0": 39, "history/const05": 33, "history/const1": 48}, {"single/randomA": 18, "single/randomB": 20, "single/const0": 19, "single/const05": 18, "single/const1": 22, "history/randomA": 28, "history/randomB": 33, "history/const0": 34, "history/const05": 30, "history/const1": 40}, {"single/randomA": 20, "single/randomB": 20, "single/const0": 19, "single/const05": 20, "single/const1": 22, "history/randomA": 30, "history/randomB": 32, "history/const0": 28, "history/const05": 34, "history/const1": 35}, {"single/randomA": 19, "single/randomB": 18, "single/const0": 20, "single/const05": 19, "single/const1": 19, "history/randomA": 28, "history/randomB": 27, "history/const0": 30, "history/const05": 28, "history/const1": 28}, {"single/randomA": 20, "single/randomB": 20, "single/const0": 21, "single/const05": 19, "single/const1": 24, "history/randomA": 30, "history/randomB": 29, "history/const0": 33, "history/const05": 28, "history/const1": 42}, {"single/randomA": 17, "single/randomB": 17, "single/const0": 17, "single/const05": 17, "single/const1": 22, "history/randomA": 24, "history/randomB": 25, "history/const0": 28, "history/const05": 24, "history/const1": 33}], "curves": [[0.987767261237473, 0.9526086639300987, 0.8888340143070271, 0.8126273744913308, 0.7387710785130451, 0.6507158880694051, 0.5614907028477496, 0.4884637611380904, 0.4236546858698724, 0.36357537865127015, 0.30799071957672386, 0.2672923749820484, 0.23164815263785238, 0.1957861127115988, 0.1654000641872676, 0.1432017397904647, 0.1229015738517585, 0.10604648169976394, 0.08920006068034195, 0.07567655208401622, 0.06474888594973376, 0.05509561324058545, 0.04732034265611144, 0.040343854431672294, 0.03508047536517614, 0.030644034373345973, 0.026412369658884674, 0.022718939794217657, 0.019346558577193796, 0.016406448304341258, 0.013764333118521519, 0.011783043067907659, 0.01009341825225253, 0.008584440965577441, 0.007387976704349425, 0.006355997489212007, 0.005441219499711193, 0.004690693591411636, 0.004051331197842909, 0.0034712192506279136, 0.0029814167569012116], [0.9741016023771307, 0.898442110715606, 0.8090582942168549, 0.7176798287072715, 0.6263627250524582, 0.5328742753143575, 0.4553209873138535, 0.38540309779786347, 0.32506784921253173, 0.2701307701442475, 0.2260427337263654, 0.18896334987354, 0.1576486369692121, 0.13136398107272895, 0.11011399124748673, 0.09195859087501661, 0.07670950335457433, 0.06377509632079748, 0.052511024623102365, 0.04362155244036105, 0.03627306032910595, 0.030054904091858056, 0.025427259913969304, 0.0213187138750244, 0.018016026899428116, 0.014959488156451225, 0.01257906779213197, 0.010681600180908399, 0.009141170666409041, 0.007721496166597898, 0.006450937317983713, 0.005350014707186136, 0.004438298062371442, 0.003640658561464549, 0.0030162533257754778, 0.002492626098936182], [0.978147716643596, 0.9258224711149501, 0.8576650224238511, 0.7742541655170447, 0.6864025234177971, 0.5967451568918517, 0.517538462429345, 0.446576369676307, 0.38181920804582214, 0.32726107345588634, 0.2770981010128815, 0.2299925530321652, 0.19323964671444566, 0.16417598717792106, 0.1351521646837019, 0.1129487515960218, 0.09401642963152484, 0.07770761619914293, 0.06380238510857983, 0.0525508675340811, 0.04424711623240638, 0.037194946917342944, 0.03131117884191313, 0.0268357348785937, 0.022701729123425527, 0.019340669778974508, 0.0162967475645861, 0.01406206579096497, 0.01218963671997829, 0.010630945849457833, 0.009254025845920012, 0.007992958819740856, 0.0069007070801602195, 0.005892289859927289, 0.005060163871016253, 0.004342193701653924, 0.0036683699156848824, 0.0031230978270369103, 0.0026623107973425446], [0.9865441992777988, 0.9488375400125544, 0.8893618396029432, 0.8020970622088552, 0.7215220851733364, 0.6331821017193682, 0.5352673013634226, 0.4482519567648068, 0.3651703566215485, 0.30257502994103547, 0.2471758064468501, 0.20186217863634404, 0.16730685973739842, 0.1385064999327978, 0.11590333883397697, 0.09651911333410804, 0.0812461876597869, 0.06774380273395926, 0.05639389775591218, 0.0471185429142013, 0.03978031345200056, 0.03335849649961902, 0.027441859716561306, 0.02262905743535697, 0.0188365443778938, 0.015855536568928272, 0.013266885206199204, 0.011105624342343495, 0.009557181883323555, 0.008313944548939666, 0.007061863102408072, 0.005839717323390805, 0.004782023065739258, 0.0038513974320527346, 0.0030038633832766264, 0.0023630052213461], [0.9861810452409135, 0.9470856439585422, 0.8941074870766377, 0.8227314013183001, 0.7486306893965686, 0.6651759911108457, 0.5831240872925997, 0.5057859879464623, 0.43455147305782166, 0.367331081012387, 0.30696688948383677, 0.262397924444162, 0.22274671060719237, 0.18572991191357652, 0.15440860571170772, 0.12677964338915437, 0.10443081750517501, 0.0872042495205537, 0.07371341915964957, 0.06214116955328035, 0.051757095315010465, 0.04368723134758577, 0.03604925651126627, 0.029632148962172894, 0.024604766140120186, 0.020498469895006866, 0.017262293439147237, 0.014481900934772713, 0.012076205841309272, 0.01015297280758317, 0.008654694335790608, 0.007359285325025021, 0.006317845444899823, 0.005401843853729452, 0.0045515841940504086, 0.003773558368216262, 0.0031265512498731725, 0.002592708419191569], [0.9805864763675922, 0.9279620458073965, 0.8659449711803209, 0.7914615866237107, 0.7046857835718666, 0.6191821603282636, 0.5339328022042136, 0.4383259776950327, 0.3628812084720332, 0.2934133577361263, 0.2369804223039402, 0.1904294071973653, 0.1526242771402014, 0.1215042106165661, 0.09640836147584876, 0.07464033684930349, 0.058519331180770476, 0.04679831204031479, 0.03671964930039803, 0.029130412864380558, 0.023252704813447732, 0.018707770086722277, 0.015015208997712123, 0.012057153706839449, 0.009879047667131201, 0.008349441544776593, 0.006790522290732497, 0.005528317764044201, 0.0044717531415819104, 0.0035224584458151235, 0.0027704822262935563]], "washout": [{"steps": [100, 150, 200], "residual": 9.436705370413429e-07}, {"steps": [90, 140, 150], "residual": 8.262129640355892e-07}, {"steps": [110, 160, 130], "residual": 5.746405935470854e-07}, {"steps": [80, 120, 150], "residual": 7.270085501785265e-07}, {"steps": [80, 140, 150], "residual": 7.275732275692718e-07}, {"steps": [70, 100, 130], "residual": 5.697015529461461e-07}]}, {"model": "ising", "n": 6, "k": 1, "q": 0.99, "tau": 10.0, "encoding": "input", "W": [73, 54, 44, 42, 56, 42], "parts": [{"single/randomA": 22, "single/randomB": 22, "single/const0": 25, "single/const05": 22, "single/const1": 28, "history/randomA": 37, "history/randomB": 38, "history/const0": 53, "history/const05": 39, "history/const1": 73}, {"single/randomA": 19, "single/randomB": 18, "single/const0": 26, "single/const05": 19, "single/const1": 26, "history/randomA": 30, "history/randomB": 30, "history/const0": 45, "history/const05": 36, "history/const1": 54}, {"single/randomA": 21, "single/randomB": 21, "single/const0": 22, "single/const05": 21, "single/const1": 24, "history/randomA": 36, "history/randomB": 38, "history/const0": 34, "history/const05": 40, "history/const1": 44}, {"single/randomA": 20, "single/randomB": 20, "single/const0": 25, "single/const05": 21, "single/const1": 21, "history/randomA": 29, "history/randomB": 29, "history/const0": 42, "history/const05": 30, "history/const1": 37}, {"single/randomA": 20, "single/randomB": 20, "single/const0": 23, "single/const05": 19, "single/const1": 23, "history/randomA": 30, "history/randomB": 31, "history/const0": 40, "history/const05": 30, "history/const1": 56}, {"single/randomA": 20, "single/randomB": 18, "single/const0": 21, "single/const05": 18, "single/const1": 26, "history/randomA": 29, "history/randomB": 26, "history/const0": 34, "history/const05": 26, "history/const1": 42}], "curves": [[0.9950691604142841, 0.9767742089805307, 0.9395301875355611, 0.8774683639540828, 0.8057854212889336, 0.7261033529384466, 0.6470565679279282, 0.5799508134282766, 0.5177602815619128, 0.44886735222203394, 0.3813814417979203, 0.3311175755703898, 0.28847992072183326, 0.25136673281924893, 0.2179784226254891, 0.18815454562578926, 0.163644893185098, 0.14235725562540866, 0.12293309059872043, 0.1072644704856622, 0.09327572799518606, 0.08059172419240579, 0.06925844748670776, 0.05998634302829637, 0.05185431404539252, 0.04559457633176192, 0.03945482602653534, 0.034330657121434294, 0.030180142474110792, 0.026600528854609326, 0.023825894580591526, 0.021127937725149603, 0.01855226604810943, 0.016254361008377245, 0.014265496924989992, 0.012426140185867697, 0.010910343011867552, 0.009512822626765708, 0.008390613605549246, 0.0074501813541214355, 0.006618358133995302, 0.005865687566913629, 0.005230216272493659, 0.00465611167842617, 0.0041038895621612935, 0.0036326493765207945, 0.003217563315420934, 0.0028658151927208947], [0.9871719991932423, 0.9330293200939597, 0.8652750781107774, 0.7874411224850182, 0.70640406862728, 0.6241897785443935, 0.5438915307821598, 0.4647445885376035, 0.39972548184071754, 0.33810808363763106, 0.29031602121185823, 0.24821711207347857, 0.20802760077463314, 0.17854783425302617, 0.1497207008917386, 0.12564892799369914, 0.10691224237538505, 0.09113949844968786, 0.07759821815146077, 0.06647617319847171, 0.05671531561753829, 0.04738742840139322, 0.039629857669130894, 0.033056072088464186, 0.02721602485018587, 0.022796014427091643, 0.019340050074301587, 0.016408349016808044, 0.013846770687143694, 0.01166263064544321, 0.00975870714822938, 0.008151739943861671, 0.006818056438461209, 0.00569288783180685, 0.004756080927702033, 0.003962448725772319, 0.0032938213572220147, 0.0027643546317671617], [0.9897105560993114, 0.9534786556899081, 0.9052203410921416, 0.8323999919912751, 0.7422237748401175, 0.6569346996199426, 0.5649724862798504, 0.47624509154978095, 0.40580955098319826, 0.3502278239904901, 0.2988488419347901, 0.25994680717114144, 0.22367956384361898, 0.19168462788305018, 0.16445828674897808, 0.14346762218287948, 0.12501852202467262, 0.10923170839098234, 0.09495154681294422, 0.08204626085649662, 0.0717258863031163, 0.06317218358719294, 0.05486288322221904, 0.047405859075397454, 0.04171847872859934, 0.03624550715984674, 0.03144677946233045, 0.02728722236881083, 0.023986005226410395, 0.02124163779007592, 0.018655388431183837, 0.016373081681318784, 0.014605723831492659, 0.012889192073806292, 0.011383219434210265, 0.010049367303567187, 0.008824493470288602, 0.007803589504005449, 0.006928334010833177, 0.006052095978502642, 0.005339182208240403, 0.004714372257151052, 0.004078005741352427, 0.0035954926278261874, 0.0032059071345422467, 0.002773556194995295], [0.9940245388531913, 0.9708452389625681, 0.9294030402968069, 0.8728595604387153, 0.8024679975052066, 0.7232255644653738, 0.6265118182426089, 0.5352276188467125, 0.4518855741701674, 0.3796871208200868, 0.3123208562359808, 0.25904979801304256, 0.21325359180103165, 0.1770852580356046, 0.14880837111312833, 0.12322035947566581, 0.10192284432691381, 0.08420859841236736, 0.0697217270431531, 0.05784760768114617, 0.0475551558496284, 0.04002648405624491, 0.033046672155034415, 0.027274567513470488, 0.022783885928883932, 0.018711187904329282, 0.015496308500898386, 0.012666072667631412, 0.010736270999654551, 0.008816143869975496, 0.007197260154878302, 0.006004329524320532, 0.004951002757966551, 0.004197725300751651, 0.00346543266352465, 0.0028411144090638206], [0.9942564743450979, 0.9729525692317262, 0.9388130938666226, 0.8902062063621297, 0.8253999341951666, 0.7451270970501411, 0.6653932367094268, 0.5758325408032712, 0.4868051545582294, 0.4100171357897924, 0.345492909077332, 0.2901934422300785, 0.24148110252551513, 0.1982703116514074, 0.16612665940232527, 0.1377365957737956, 0.1159269218757908, 0.0972580517546004, 0.0821536264101651, 0.06841903020230342, 0.05647243973749593, 0.04708340864483397, 0.03965582816215613, 0.03339223891198553, 0.028017701480485845, 0.02304964152915581, 0.019273734396277484, 0.01620591804690493, 0.013654050067743182, 0.011549132428618816, 0.009751010407362216, 0.008111853605783516, 0.006821973399596341, 0.005752381511437824, 0.004797875057766919, 0.004020815587719127, 0.003380191497890131, 0.0028561430823722863], [0.9910999873034885, 0.9572008220824048, 0.9157640744406035, 0.8673148414535224, 0.798874722863745, 0.7187469314778239, 0.6446783807598538, 0.5555669996302224, 0.4714561780178958, 0.39619041131946664, 0.32784106470811475, 0.2767299036858778, 0.2265853943094969, 0.18428351690776978, 0.1523056344922581, 0.1196840326836083, 0.09365090059609496, 0.07497191743936973, 0.060207614696692294, 0.048357940349717604, 0.03943019340997705, 0.03256081158879873, 0.027378221287452334, 0.023089736680954844, 0.019697401157561842, 0.017217677146581015, 0.014711357289550184, 0.012462685497014236, 0.010232874713809478, 0.008201456067932376, 0.006382234528799586, 0.005069023755520011, 0.004140909306300062, 0.0033046158021181483, 0.0026791456960439585]], "washout": [{"steps": [120, 210, 350], "residual": 8.269106271983433e-07}, {"steps": [110, 210, 250], "residual": 7.3522733056357e-07}, {"steps": [120, 250, 170], "residual": 6.973306991824369e-07}, {"steps": [80, 170, 230], "residual": 9.987576474091066e-07}, {"steps": [90, 200, 210], "residual": 9.656934248028104e-07}, {"steps": [80, 130, 180], "residual": 7.194033536089765e-07}]}, {"model": "ising", "n": 6, "k": 1, "q": 0.995, "tau": 10.0, "encoding": "input", "W": [117, 68, 50, 56, 71, 53], "parts": [{"single/randomA": 23, "single/randomB": 23, "single/const0": 26, "single/const05": 24, "single/const1": 37, "history/randomA": 42, "history/randomB": 43, "history/const0": 66, "history/const05": 44, "history/const1": 117}, {"single/randomA": 20, "single/randomB": 20, "single/const0": 24, "single/const05": 22, "single/const1": 30, "history/randomA": 32, "history/randomB": 35, "history/const0": 56, "history/const05": 40, "history/const1": 68}, {"single/randomA": 22, "single/randomB": 22, "single/const0": 30, "single/const05": 22, "single/const1": 28, "history/randomA": 38, "history/randomB": 38, "history/const0": 50, "history/const05": 45, "history/const1": 50}, {"single/randomA": 22, "single/randomB": 21, "single/const0": 25, "single/const05": 22, "single/const1": 26, "history/randomA": 31, "history/randomB": 30, "history/const0": 54, "history/const05": 32, "history/const1": 56}, {"single/randomA": 23, "single/randomB": 22, "single/const0": 25, "single/const05": 21, "single/const1": 34, "history/randomA": 34, "history/randomB": 32, "history/const0": 47, "history/const05": 31, "history/const1": 71}, {"single/randomA": 20, "single/randomB": 19, "single/const0": 22, "single/const05": 19, "single/const1": 27, "history/randomA": 28, "history/randomB": 27, "history/const0": 39, "history/const05": 27, "history/const1": 53}], "curves": [[0.9977730182828577, 0.9869104135799873, 0.9608208605694324, 0.9216017862831143, 0.8640416459496953, 0.7913762444777919, 0.7190169149404979, 0.6452857438101599, 0.5740560807920547, 0.5106896328409765, 0.4454180094261772, 0.3878460442271112, 0.33477802558792275, 0.2908810936845019, 0.254189582808121, 0.22275338964565797, 0.19503988060114114, 0.16858782553332813, 0.1487129814901745, 0.13132712931427692, 0.11846564549121079, 0.10613753544375354, 0.09344272782002139, 0.082836941738693, 0.07326848284826638, 0.06340318388768144, 0.05587852691451321, 0.04897272447216247, 0.04355943565268462, 0.03910682224385768, 0.035162889456275936, 0.03147419419842091, 0.028400443867131336, 0.0255791453029982, 0.022803574893501134, 0.02041292580522417, 0.018303861735678245, 0.01654618084270603, 0.015001156783813103, 0.013435819873303346, 0.01190910643273513, 0.010649598250245806, 0.009475091315499708, 0.00852307695069035, 0.007731675092321639, 0.007007041285624258, 0.006325611558309707, 0.0056586761501060834, 0.005036365414025305, 0.004458193646870639, 0.003945980576288914, 0.00351076295266956, 0.0031256527351762294, 0.0027933214486510435], [0.9932510072281984, 0.9505113750953225, 0.8959911158563081, 0.8328640590787516, 0.7522693707639889, 0.6743461755086494, 0.596496139889739, 0.5194171765525071, 0.46050121996726123, 0.4061306695724526, 0.3523640270501285, 0.30126400235871903, 0.2544209675201319, 0.21616071087606686, 0.18027910226704916, 0.15112603921264725, 0.12848602601787906, 0.11036986478828147, 0.0939643424727302, 0.07965240554323785, 0.06802316638541092, 0.057412985878094076, 0.04843180413002689, 0.040713839230111466, 0.0342647801046493, 0.02863190576847538, 0.023885346821820693, 0.020107456136543685, 0.016881753077137632, 0.014085381478518854, 0.011873455725135835, 0.010058924733091449, 0.008416663729944714, 0.007225188543200652, 0.006167336324455356, 0.005203286229456226, 0.004519450881732139, 0.003898770189046992, 0.0033210981952975166, 0.0028903715400257065], [0.99471676478934, 0.9682482378512082, 0.9300617044160253, 0.8729400078920377, 0.7944815196328574, 0.7071270282495183, 0.617480259440139, 0.5307735032430193, 0.4549972262732382, 0.3966673124254304, 0.34150093732746667, 0.29808802738241674, 0.259100950106217, 0.22606687165346406, 0.1959514800895202, 0.17239467455759683, 0.15084917419408733, 0.13318511661367505, 0.11799900013646056, 0.1025152766377472, 0.09049518749476196, 0.0799973136394943, 0.0689922690156734, 0.06119550177720487, 0.054575407876966145, 0.04713287490960774, 0.04126387013348729, 0.03658284542245156, 0.032193438063534946, 0.02848375672594676, 0.025167664054174838, 0.022117603664482625, 0.019557454767187787, 0.0173012349321049, 0.015267246168559187, 0.013712948521046809, 0.01229274368360091, 0.01082736386523818, 0.009683019914619862, 0.008639513158794151, 0.007602640264077183, 0.00678818721243227, 0.005944116788012242, 0.005261702553108294, 0.0047303547582339504, 0.004205252453976193, 0.003812182004296649, 0.003409130733249423, 0.0030934758262480336, 0.0028081466078078063], [0.9970314460688606, 0.981849985217909, 0.9546175620159559, 0.9108902727702195, 0.8506216750468302, 0.7721044316721369, 0.6834304344737717, 0.5864241341830839, 0.4990363574970087, 0.4147840519203413, 0.3497203339291737, 0.30043438830936237, 0.24907302363779174, 0.20962415381417468, 0.1756768800858553, 0.14960209184510187, 0.12355270691623377, 0.1029569779721024, 0.08750653954516549, 0.07410856534957974, 0.06150622266791811, 0.05190484130595836, 0.043101856830406085, 0.03561022333079903, 0.03131321668179592, 0.026156526496311703, 0.02153258734152218, 0.017892026485240006, 0.015296382493195997, 0.012941308876281966, 0.010647558562437869, 0.00888945109425757, 0.007473265140628798, 0.006065710891947086, 0.005151282509018204, 0.00436080947763615, 0.003573155680644014, 0.00304927149005076, 0.002518778991314376], [0.9973473375716525, 0.9843445572884659, 0.9612169333875646, 0.929117949439985, 0.8824958692296077, 0.8194025815691198, 0.7516684754858256, 0.6729016434443268, 0.5918770419430399, 0.509856298963668, 0.43344927510825204, 0.3682245155219341, 0.31008141715643067, 0.2685163552786302, 0.23048945385618927, 0.19819142436417533, 0.17418469545798063, 0.1515779010024603, 0.13218236745708062, 0.11430357606181463, 0.09896419402789902, 0.0874965747050002, 0.07666095462290395, 0.06640290824521772, 0.057597938133174625, 0.04971146148603206, 0.041635503557833894, 0.034397651311439084, 0.028129244193389885, 0.023326913398448272, 0.019330988517001352, 0.015732513310092747, 0.012926764930044545, 0.010714283298532443, 0.008739911090206044, 0.0072041726256290295, 0.006115505433616065, 0.005231403531731089, 0.004411486797972617, 0.003647552477840397, 0.0030224735604639495, 0.0025521576614224353], [0.995561532277638, 0.9707723582543857, 0.9397356338349768, 0.8946966916532313, 0.8382425231502351, 0.7559710163855904, 0.6615507757370284, 0.5493532719614496, 0.460446118392837, 0.38054364927415696, 0.3037597107882554, 0.24681576987428228, 0.2033675153690711, 0.1653750627123402, 0.1351389306814218, 0.11494459473154933, 0.09544363318224053, 0.07929444393390585, 0.06621118992398534, 0.05558933060701567, 0.04796761469547928, 0.04095343706376213, 0.034416539621308744, 0.02889333000355461, 0.023526639455111853, 0.018963818649970758, 0.015109664299958152, 0.011999549089127457, 0.009671775550502651, 0.007588658435347337, 0.005989599188043097, 0.004678310779781246, 0.003654678872111823, 0.002874789442109049]], "washout": [{"steps": [130, 260, 600], "residual": 9.150807307958058e-07}, {"steps": [110, 290, 370], "residual": 9.525266054870901e-07}, {"steps": [130, 350, 200], "residual": 9.374845561718998e-07}, {"steps": [90, 220, 310], "residual": 8.668852257370756e-07}, {"steps": [90, 260, 280], "residual": 8.560618656767416e-07}, {"steps": [80, 150, 230], "residual": 6.76149495986281e-07}]}, {"model": "ising", "n": 6, "k": 1, "q": 0.999, "tau": 10.0, "encoding": "input", "W": [309, 93, 96, 91, 95, 69], "parts": [{"single/randomA": 25, "single/randomB": 25, "single/const0": 45, "single/const05": 26, "single/const1": 43, "history/randomA": 48, "history/randomB": 46, "history/const0": 85, "history/const05": 48, "history/const1": 309}, {"single/randomA": 20, "single/randomB": 21, "single/const0": 44, "single/const05": 21, "single/const1": 35, "history/randomA": 43, "history/randomB": 38, "history/const0": 79, "history/const05": 45, "history/const1": 93}, {"single/randomA": 24, "single/randomB": 25, "single/const0": 26, "single/const05": 24, "single/const1": 33, "history/randomA": 43, "history/randomB": 48, "history/const0": 96, "history/const05": 50, "history/const1": 57}, {"single/randomA": 22, "single/randomB": 23, "single/const0": 26, "single/const05": 23, "single/const1": 32, "history/randomA": 32, "history/randomB": 32, "history/const0": 71, "history/const05": 33, "history/const1": 91}, {"single/randomA": 22, "single/randomB": 23, "single/const0": 28, "single/const05": 22, "single/const1": 32, "history/randomA": 34, "history/randomB": 34, "history/const0": 62, "history/const05": 32, "history/const1": 95}, {"single/randomA": 21, "single/randomB": 20, "single/const0": 24, "single/const05": 20, "single/const1": 32, "history/randomA": 31, "history/randomB": 27, "history/const0": 45, "history/const05": 28, "history/const1": 69}], "curves": [[0.9994946004512204, 0.9944921422787371, 0.9806991137823375, 0.9526031435435022, 0.9156199853308402, 0.8568663374267816, 0.7885988538270081, 0.7128387176216411, 0.6419152668229557, 0.5712172772758524, 0.5186304164380781, 0.4663594166398415, 0.41225246996408, 0.3685963926141115, 0.32911851897698774, 0.2853065516080303, 0.25016648346254666, 0.21817918932087987, 0.19354688764756756, 0.17325147245315653, 0.15664986731682806, 0.1407135507285761, 0.12742896766557305, 0.11575050914028688, 0.1033725190935575, 0.09308130339637177, 0.08433199565300142, 0.07692843096941879, 0.0703556993176923, 0.0636813954140373, 0.05690278319155384, 0.05124348547930789, 0.04608898254567487, 0.04191058260059053, 0.03850136093936054, 0.03525919074116653, 0.03216124785690623, 0.029048638036235773, 0.026107598018520625, 0.02325464415347595, 0.020711307879436473, 0.01854520868268429, 0.016665198662952782, 0.015017277484464122, 0.013557117026842978, 0.012334555134436723, 0.01130134139339269, 0.010284083000578694, 0.009162605932095108, 0.008043281337077188, 0.0072443914394658936, 0.006499663467723471, 0.005868774007469465, 0.005335343142063799, 0.004809139008281034, 0.004405545197107574, 0.003978386965840117, 0.0035825774816408066, 0.0031872250358649786, 0.002850333989972066], [0.9983611784974549, 0.9649982947867812, 0.9306612516095243, 0.8759819650390266, 0.8114512361394688, 0.7342262219002665, 0.6583648272092879, 0.5885768627405525, 0.5216552481457585, 0.45086747846160286, 0.3932432779897317, 0.3421298893478881, 0.29263917475804424, 0.2554516812165951, 0.22112773809117225, 0.18819601320655172, 0.16486532017080208, 0.14326406607828995, 0.123550484987046, 0.10912034636829834, 0.09808620529524437, 0.0883260564760518, 0.07955993811865572, 0.07065741939843719, 0.06349615550134896, 0.058526956347238694, 0.052740937362372585, 0.047391778069049956, 0.04235354841763473, 0.0380731600699014, 0.03445548677422303, 0.031343852244221114, 0.028770148082280598, 0.025860131502428732, 0.02338864235448204, 0.021226386326166916, 0.019121504015491796, 0.017651278680363956, 0.01645775661405914, 0.015069912370868523, 0.013609441639934487, 0.012244092813891664, 0.010827189967123983, 0.00940292420206829, 0.008271097662129086, 0.00733634244294026, 0.006474201171838646, 0.0056805363171400424, 0.0050296046673547895, 0.004486520672019497, 0.004018812984950125, 0.003635882204722841, 0.0032822320095474266, 0.002946090801223114], [0.9986543009005597, 0.9802530896859848, 0.9555198958269984, 0.9088563515052606, 0.8324695885138508, 0.7754050067823086, 0.6993307125948294, 0.6167281499003507, 0.5425532143767335, 0.4614455567817024, 0.39626487588926684, 0.3356902467515055, 0.2846639618052966, 0.24352320908397293, 0.20929704525838716, 0.17957901052524677, 0.15901185529812584, 0.1410479099890094, 0.1255381929486888, 0.11220539594662615, 0.10130211084600285, 0.09124695264840224, 0.0824337120461339, 0.07451642334970549, 0.0671579126880687, 0.06108212398191715, 0.05653390716500137, 0.0520641254775419, 0.04672813580187949, 0.042192431738772816, 0.0372988953266672, 0.033036892030980605, 0.029426999751193797, 0.026568313650437332, 0.02426594468401825, 0.0217474126720642, 0.01970167708270657, 0.0177189143191534, 0.01604623478397016, 0.014459371897042415, 0.01314297628591049, 0.011821026895781898, 0.010865317004566052, 0.009959180075709614, 0.009029824420934094, 0.008270907834479787, 0.007441761033899973, 0.0068689616139537175, 0.006247953746245771, 0.005695552248665369, 0.0052598459149788114, 0.004786687192803108, 0.004415907714623325, 0.004004131827224254, 0.003689653099834607, 0.0033497623890303314, 0.0030619862823134613, 0.0027848084083051524], [0.9992599346436858, 0.9903656141767614, 0.9717129413933985, 0.9422730586092815, 0.8972626216190236, 0.830930075156836, 0.7331678304338909, 0.6379361009254928, 0.5260414442583352, 0.4457848405133559, 0.36734292438787275, 0.30640590424505487, 0.25820853630941454, 0.21440078678294583, 0.1808693138767005, 0.15568584691604936, 0.13119916721220837, 0.11244773064889252, 0.09380117186440678, 0.07822813894266037, 0.06624175442934464, 0.055446555592033896, 0.0470942742084947, 0.040245466384580264, 0.03447234494447188, 0.02913983336513077, 0.024670649265481643, 0.020902274979394696, 0.017823406947359954, 0.015119049837407767, 0.012784488767292622, 0.01139996960821682, 0.009843835759617937, 0.008495009942367026, 0.007150513814776513, 0.005999791743736718, 0.0050539923916809145, 0.004223062995988512, 0.0035897708375697743, 0.0029954672655754635], [0.999370584465856, 0.9918900891437104, 0.9797345928132808, 0.9587045863012029, 0.9242465218581395, 0.8800172275608863, 0.8110973273100159, 0.7338947401426364, 0.6526700031822921, 0.5750110896876048, 0.506624838732907, 0.42851386382997253, 0.3630106109290653, 0.294976598983007, 0.24388661025122674, 0.19686169664809405, 0.16554579562228144, 0.13491661017793294, 0.11109916828153235, 0.09233771694424954, 0.07803512748716149, 0.06657578928571689, 0.0556885361614744, 0.04734822231005119, 0.03997105628386927, 0.034208543082262344, 0.02917399148193042, 0.025092990100399514, 0.02129542694277979, 0.018253639499353477, 0.01577170772987168, 0.013689650895529452, 0.012025247891619135, 0.010324338558066165, 0.008840886421176497, 0.0075544063255045405, 0.006453096969181296, 0.005511881613079247, 0.004686531046719632, 0.003978882357539125, 0.003332523967833341, 0.0028033529491495656], [0.9989192786985428, 0.9811705792413637, 0.961318083568236, 0.9298142617357208, 0.8931176730208898, 0.8378204734447361, 0.7587556629192231, 0.6744341560789027, 0.5882647134880906, 0.4954387985320178, 0.4237569748478505, 0.3526114459780251, 0.29939406226119364, 0.2525943318223076, 0.210070020454743, 0.1751556584852731, 0.1474800453461406, 0.1224796698043017, 0.10132528842475606, 0.0868606095637697, 0.07117818803806719, 0.05850099289828475, 0.04764904850469799, 0.038787128200116816, 0.031797754449678396, 0.025875889260698788, 0.02118716217743015, 0.017419789587302018, 0.014515997399600222, 0.012056502871447378, 0.010117461844221121, 0.008399495005056044, 0.006972810729135887, 0.00571119436962692, 0.004724796812352727, 0.0039356725378534105, 0.0033067123035828965, 0.0027484931518396635]], "washout": [{"steps": [140, 330, 1480], "residual": 9.538241807155623e-07}, {"steps": [120, 410, 640], "residual": 9.026352873602043e-07}, {"steps": [140, 540, 240], "residual": 9.942273469228458e-07}, {"steps": [90, 290, 440], "residual": 8.227670064276097e-07}, {"steps": [100, 340, 360], "residual": 9.113398464368083e-07}, {"steps": [80, 180, 280], "residual": 9.385142725341374e-07}]}, {"model": "ising", "n": 6, "k": 1, "q": 1.0, "tau": 10.0, "encoding": "input", "W": [539, 107, 118, 106, 104, 75], "parts": [{"single/randomA": 25, "single/randomB": 25, "single/const0": 48, "single/const05": 26, "single/const1": 46, "history/randomA": 49, "history/randomB": 48, "history/const0": 92, "history/const05": 50, "history/const1": 539}, {"single/randomA": 20, "single/randomB": 21, "single/const0": 48, "single/const05": 22, "single/const1": 37, "history/randomA": 44, "history/randomB": 39, "history/const0": 89, "history/const05": 46, "history/const1": 107}, {"single/randomA": 24, "single/randomB": 25, "single/const0": 27, "single/const05": 25, "single/const1": 34, "history/randomA": 44, "history/randomB": 49, "history/const0": 118, "history/const05": 51, "history/const1": 59}, {"single/randomA": 23, "single/randomB": 23, "single/const0": 26, "single/const05": 23, "single/const1": 35, "history/randomA": 33, "history/randomB": 32, "history/const0": 77, "history/const05": 33, "history/const1": 106}, {"single/randomA": 22, "single/randomB": 23, "single/const0": 28, "single/const05": 22, "single/const1": 33, "history/randomA": 34, "history/randomB": 34, "history/const0": 69, "history/const05": 33, "history/const1": 104}, {"single/randomA": 21, "single/randomB": 20, "single/const0": 25, "single/const05": 20, "single/const1": 33, "history/randomA": 31, "history/randomB": 27, "history/const0": 47, "history/const05": 28, "history/const1": 75}], "curves": [[1.0000000000024132, 0.9963577294065089, 0.9861281995324703, 0.9626489379772871, 0.9302440127490403, 0.8782284110462748, 0.8148260527394364, 0.7440053718060583, 0.6725440285772908, 0.6031363165049967, 0.5518920994060883, 0.49926695888247014, 0.4440680908692195, 0.398179838260562, 0.35655334286303153, 0.31000678605263887, 0.27251911249620697, 0.23793358152280972, 0.21176444264763206, 0.19026697098071516, 0.17259833702812455, 0.15538677572457404, 0.1411023338539607, 0.12876816145843675, 0.1151715864009716, 0.10400582244329244, 0.09456977760899624, 0.08650431909105047, 0.07935196021069432, 0.07199823935999672, 0.0644746515191947, 0.05819548234781506, 0.05247179730772909, 0.04780538106034092, 0.044036873376055385, 0.04041949645522919, 0.03693536413847439, 0.03344403352083902, 0.03011403881614283, 0.026863683265988987, 0.023967403010666785, 0.021509564298320898, 0.019364505304943012, 0.017486783969953016, 0.01582182730968973, 0.014428324176071115, 0.013249635082413535, 0.012086527214023366, 0.010790397252217771, 0.00948612797722229, 0.008560412268811771, 0.0076976740209849705, 0.006968867404199111, 0.006348554251163138, 0.005731741196079634, 0.005265229032058024, 0.00476525951523956, 0.0043023101558709986, 0.003833086633724738, 0.003436101941753395, 0.0031182475733573974, 0.0028218601508625757], [1.0000000000012903, 0.9686798942595394, 0.9373123215153265, 0.8856765026726684, 0.8243763358037682, 0.7502167281974398, 0.6757274752945789, 0.6068504322667956, 0.5399817861746772, 0.46836932203983456, 0.4099079316559284, 0.35763469728876707, 0.306760752380667, 0.26844921679418077, 0.232949243023609, 0.19855717599602551, 0.17442160208353225, 0.15183581812473496, 0.13125103331718194, 0.11630316774286438, 0.10486754937918522, 0.09467147614861755, 0.08558843509768833, 0.0761781988698424, 0.06864555937107461, 0.06345421824097107, 0.05733608685931349, 0.051636263360444724, 0.04627221595996467, 0.041705954211700015, 0.03782748942386482, 0.03450510373245155, 0.03177365079160488, 0.028615567223364554, 0.02593755812901933, 0.023601217961118186, 0.021309432345946892, 0.019718885697018018, 0.018441021126063592, 0.01692694143533667, 0.015325372002663387, 0.01381467315267123, 0.012244374955943972, 0.010660008450095081, 0.009392205857715039, 0.008348862622066647, 0.007386290228495701, 0.006492953551320398, 0.005762510647813697, 0.005153396002534982, 0.004625000650563837, 0.004194794288865319, 0.003796130704318489, 0.003417529334095517, 0.003111488978281202, 0.0028611943223826692], [1.0000000000000884, 0.9833466013380878, 0.9618131290772842, 0.9182626788921957, 0.8438157263162905, 0.7886914817328666, 0.7130839042602032, 0.6307445126547332, 0.5568595878371954, 0.47441849229638133, 0.4079758271220951, 0.3457060067009393, 0.29333946605967676, 0.2510944419319562, 0.2159487788146183, 0.1854421062879545, 0.16445680270722685, 0.14611445920939542, 0.13023114770491814, 0.11655707275140537, 0.10541768604528473, 0.09517001543583643, 0.08619349877844396, 0.07813156818810188, 0.07060103807191098, 0.06436397313297317, 0.059751280210451105, 0.05516446948650559, 0.04960362261441657, 0.0448496362439571, 0.039702112390548966, 0.03522780511697526, 0.03146079975373948, 0.02848868895497797, 0.02608243961446141, 0.023408760842673033, 0.02125051928227202, 0.019151555624162122, 0.0173751230322119, 0.015688248845996747, 0.014295178045610365, 0.012891471732377181, 0.011872850056417632, 0.010915181591069707, 0.009916631477795902, 0.009105737959313905, 0.008210248785464499, 0.0075948563542803, 0.0069277364102853485, 0.006325690264027755, 0.005858396794224906, 0.005341835392642242, 0.00493832764171378, 0.004486486566191465, 0.004143977592485021, 0.00377087249711291, 0.003454437445800881, 0.0031486710170489877, 0.0028722663299362025], [1.000000000000095, 0.9927657796492633, 0.9770892307534994, 0.9510184251239504, 0.9087042298992123, 0.844146376166888, 0.7462659250179061, 0.6504371465598854, 0.5368924027965223, 0.4554686375447865, 0.3754649920958301, 0.31332055197013375, 0.2642632832932954, 0.219628218312031, 0.18539243777564457, 0.15987617439842483, 0.13498367295328056, 0.11590035080769705, 0.096813769636023, 0.08083923873596605, 0.06850925569413359, 0.05742462474201411, 0.048830657572705105, 0.041792994176921026, 0.03584138986154141, 0.030328992280064665, 0.025716750128070096, 0.021812788769199495, 0.018626964453164398, 0.0158197829404551, 0.013389869441258688, 0.011963306730728202, 0.010346518231404762, 0.008946124256580371, 0.007545879957439242, 0.006342810364779419, 0.005349669641936789, 0.004477527760283092, 0.0038121048252318596, 0.0031862940955467572, 0.002662904634623543], [1.0000000000001679, 0.993676891655381, 0.9841742962718095, 0.9666294172707783, 0.9359600287939893, 0.8948899702879172, 0.8279296960264255, 0.751859636888987, 0.6706348748706309, 0.592177928482428, 0.5235206956532961, 0.44390059512533186, 0.3770092753879509, 0.3065923780512544, 0.25349394616480986, 0.20477900161845702, 0.17222788185256255, 0.14043231388228458, 0.11561270196237594, 0.09607668178516882, 0.08121569486742591, 0.06932540486254919, 0.05798957958919079, 0.04933296420078387, 0.04168100891273798, 0.035700310471836916, 0.03048919595353016, 0.02626650361957906, 0.022310343165919195, 0.01913804331054881, 0.01655504535003921, 0.014387929340965697, 0.012658337474384425, 0.010887925442817954, 0.009336268003536518, 0.007991249416144087, 0.006837366180582638, 0.00584919693490337, 0.004982590683026526, 0.004235026278843696, 0.0035524609926125034, 0.0029909971807743465], [0.9999999999999623, 0.9839219776644943, 0.9670773085663249, 0.9391237250882886, 0.9059440948492046, 0.8538591368305088, 0.7774532766745867, 0.6927411407006315, 0.6060705536838513, 0.5114320113367794, 0.43843038999739153, 0.3650881917472072, 0.31048767785758286, 0.26245472357505983, 0.21854982930780265, 0.18247010348115092, 0.15401975874795554, 0.12804664090621956, 0.10614247126025382, 0.09115335112076396, 0.07486560233932206, 0.06164762980907206, 0.05023487783498107, 0.040927156272067465, 0.03362704450194619, 0.027401528191951616, 0.022467741546530928, 0.018488549476662744, 0.01542664828078863, 0.012825281791046538, 0.010782989507979568, 0.008963407248919497, 0.0074508142227597655, 0.006112740650741, 0.005067759697040531, 0.0042272942239172644, 0.003557679747306457, 0.002961057687573144]], "washout": [{"steps": [140, 350, 2360], "residual": 9.577328257902797e-07}, {"steps": [120, 450, 780], "residual": 9.910536796856733e-07}, {"steps": [140, 620, 260], "residual": 9.408273538548936e-07}, {"steps": [90, 310, 490], "residual": 8.588288983862182e-07}, {"steps": [100, 370, 390], "residual": 9.63342889402767e-07}, {"steps": [80, 190, 300], "residual": 9.362511297920183e-07}]}, {"model": "haar", "n": 6, "k": 1, "q": 0.95, "tau": 10.0, "encoding": "input", "W": [8, 8, 8, 8, 8, 8], "parts": [{"single/randomA": 8, "single/randomB": 8, "single/const0": 8, "single/const05": 8, "single/const1": 8, "history/randomA": 8, "history/randomB": 8, "history/const0": 8, "history/const05": 8, "history/const1": 8}, {"single/randomA": 8, "single/randomB": 8, "single/const0": 8, "single/const05": 8, "single/const1": 8, "history/randomA": 8, "history/randomB": 8, "history/const0": 8, "history/const05": 8, "history/const1": 8}, {"single/randomA": 8, "single/randomB": 8, "single/const0": 8, "single/const05": 8, "single/const1": 8, "history/randomA": 8, "history/randomB": 8, "history/const0": 8, "history/const05": 8, "history/const1": 8}, {"single/randomA": 8, "single/randomB": 8, "single/const0": 8, "single/const05": 8, "single/const1": 8, "history/randomA": 8, "history/randomB": 8, "history/const0": 8, "history/const05": 8, "history/const1": 8}, {"single/randomA": 8, "single/randomB": 8, "single/const0": 8, "single/const05": 8, "single/const1": 8, "history/randomA": 8, "history/randomB": 8, "history/const0": 8, "history/const05": 8, "history/const1": 8}, {"single/randomA": 8, "single/randomB": 8, "single/const0": 8, "single/const05": 8, "single/const1": 8, "history/randomA": 8, "history/randomB": 8, "history/const0": 8, "history/const05": 8, "history/const1": 8}], "curves": [[0.7945463190111342, 0.33018147709336343, 0.1851968855324913, 0.10845637061088939, 0.06307836071113937, 0.03721340699831788, 0.021729105742831337, 0.01244232401227817, 0.007030529529128191, 0.004192824044602011, 0.0024796742175461984], [0.7965164815668704, 0.327642725796221, 0.1803977933006943, 0.10300317872133831, 0.06064468021523234, 0.03517839096182411, 0.020204406824347744, 0.011757431688842392, 0.006770523156527259, 0.003998595737655637, 0.002355342124913222], [0.7974850777449024, 0.33183049068030157, 0.1796661265228569, 0.10249141833290777, 0.05886961702701346, 0.03487891295071221, 0.020788882093823128, 0.012285600467533311, 0.007283534194755587, 0.004331114778338505, 0.002544940920737158], [0.7968588830066397, 0.3308052169144107, 0.1818796390619788, 0.1051262800820022, 0.06223373899541924, 0.03722540985865964, 0.02224529090173518, 0.013415134424546483, 0.007508771206131056, 0.00425035740604646, 0.0024740458979939945], [0.7966812994830468, 0.320442969458137, 0.1809846857695256, 0.10174411108912537, 0.058971313426093776, 0.034379969837802275, 0.02034871883827089, 0.011885970490249802, 0.0067833778362425805, 0.003990177395788708, 0.0024062662037659926], [0.7951915249135288, 0.31915433440993773, 0.1773013021203687, 0.10271526373053409, 0.059674220673251926, 0.034230702461698355, 0.02013740789284542, 0.011824265483202865, 0.006853627135438191, 0.004027890085893897, 0.002409303489827909]], "washout": [{"steps": [60, 60, 60], "residual": 4.463418350661044e-14}, {"steps": [60, 60, 60], "residual": 6.99707662035922e-14}, {"steps": [60, 60, 60], "residual": 4.9968771545523513e-14}, {"steps": [60, 60, 60], "residual": 9.722932444018007e-14}, {"steps": [60, 60, 60], "residual": 5.0418253713511884e-14}, {"steps": [60, 60, 60], "residual": 1.0182422331853481e-13}]}, {"model": "haar", "n": 6, "k": 1, "q": 0.98, "tau": 10.0, "encoding": "input", "W": [11, 10, 10, 10, 10, 10], "parts": [{"single/randomA": 10, "single/randomB": 10, "single/const0": 10, "single/const05": 10, "single/const1": 10, "history/randomA": 10, "history/randomB": 10, "history/const0": 10, "history/const05": 10, "history/const1": 11}, {"single/randomA": 10, "single/randomB": 10, "single/const0": 10, "single/const05": 10, "single/const1": 10, "history/randomA": 10, "history/randomB": 10, "history/const0": 10, "history/const05": 10, "history/const1": 10}, {"single/randomA": 10, "single/randomB": 10, "single/const0": 10, "single/const05": 10, "single/const1": 10, "history/randomA": 10, "history/randomB": 10, "history/const0": 10, "history/const05": 10, "history/const1": 10}, {"single/randomA": 10, "single/randomB": 10, "single/const0": 10, "single/const05": 10, "single/const1": 10, "history/randomA": 10, "history/randomB": 10, "history/const0": 10, "history/const05": 10, "history/const1": 10}, {"single/randomA": 10, "single/randomB": 10, "single/const0": 10, "single/const05": 10, "single/const1": 10, "history/randomA": 10, "history/randomB": 10, "history/const0": 10, "history/const05": 10, "history/const1": 10}, {"single/randomA": 10, "single/randomB": 10, "single/const0": 10, "single/const05": 10, "single/const1": 10, "history/randomA": 10, "history/randomB": 10, "history/const0": 10, "history/const05": 10, "history/const1": 10}], "curves": [[0.9128667479792119, 0.43262260565093835, 0.27391274979464475, 0.17928382116614144, 0.11724527531724503, 0.07775512105495874, 0.050825108879644365, 0.03261895245066905, 0.02064340413005262, 0.01386250214869459, 0.009205937208798302, 0.005893826582815125, 0.0037921203323669226, 0.002393609850285432], [0.9137259568574103, 0.4291186753777744, 0.26722065524036237, 0.17082839149491874, 0.11335287712481099, 0.07344324426639831, 0.047261802834463226, 0.03071281875207292, 0.01977039747574211, 0.01308582025942506, 0.008638344897398238, 0.005742683129721208, 0.003890996471628369, 0.0025471254693025494], [0.9141981950844587, 0.43346489520641873, 0.26460987146990966, 0.17029755941011182, 0.11000793988852148, 0.07282950037390545, 0.04861961958828813, 0.03217088920637682, 0.021247589212042783, 0.014152846027039501, 0.009328646034298322, 0.0059910552130589476, 0.0038999071666074303, 0.0025881636735253823], [0.9139152007142597, 0.4329138071417199, 0.2681491214406263, 0.17364972741138168, 0.11586339408483767, 0.07736468205029018, 0.05187657299673876, 0.034973205839496604, 0.02200168641669848, 0.013939061538564206, 0.009094357644915198, 0.006147243483511351, 0.004131622709971564, 0.002685678792034114], [0.9137943914031847, 0.4205684063334838, 0.2659656707525677, 0.16748412712730365, 0.10899830119114429, 0.07134185269945968, 0.04730520437459896, 0.03131552011978375, 0.02001356220988698, 0.013221210288833031, 0.00896151735862116, 0.0059469308440959715, 0.003971024420556968, 0.0025570035630573945], [0.9131673097242756, 0.4198983677438758, 0.2630832863482661, 0.17135357794427875, 0.11192989187684996, 0.07226944936920568, 0.047539802027044754, 0.031208163536341937, 0.02027855740080538, 0.013409470079029092, 0.008966495112862696, 0.005869620065562853, 0.0038083963413461435, 0.002474229181506903]], "washout": [{"steps": [60, 60, 60], "residual": 4.434379525712546e-11}, {"steps": [60, 60, 60], "residual": 7.038832992966369e-11}, {"steps": [60, 60, 60], "residual": 4.414117408237881e-11}, {"steps": [60, 60, 60], "residual": 8.968235757136832e-11}, {"steps": [60, 60, 60], "residual": 4.828237465249374e-11}, {"steps": [60, 60, 60], "residual": 9.715811589787062e-11}]}, {"model": "haar", "n": 6, "k": 1, "q": 0.99, "tau": 10.0, "encoding": "input", "W": [12, 12, 12, 12, 12, 12], "parts": [{"single/randomA": 11, "single/randomB": 11, "single/const0": 11, "single/const05": 11, "single/const1": 12, "history/randomA": 11, "history/randomB": 11, "history/const0": 11, "history/const05": 11, "history/const1": 12}, {"single/randomA": 11, "single/randomB": 11, "single/const0": 11, "single/const05": 11, "single/const1": 11, "history/randomA": 11, "history/randomB": 11, "history/const0": 11, "history/const05": 11, "history/const1": 12}, {"single/randomA": 12, "single/randomB": 11, "single/const0": 11, "single/const05": 11, "single/const1": 11, "history/randomA": 11, "history/randomB": 11, "history/const0": 11, "history/const05": 11, "history/const1": 11}, {"single/randomA": 11, "single/randomB": 11, "single/const0": 11, "single/const05": 11, "single/const1": 11, "history/randomA": 11, "history/randomB": 11, "history/const0": 11, "history/const05": 11, "history/const1": 12}, {"single/randomA": 12, "single/randomB": 11, "single/const0": 11, "single/const05": 11, "single/const1": 11, "history/randomA": 11, "history/randomB": 11, "history/const0": 11, "history/const05": 11, "history/const1": 11}, {"single/randomA": 11, "single/randomB": 11, "single/const0": 11, "single/const05": 12, "single/const1": 11, "history/randomA": 11, "history/randomB": 11, "history/const0": 11, "history/const05": 11, "history/const1": 11}], "curves": [[0.9555610765235694, 0.47475464060491357, 0.3131146850190692, 0.21260370556209918, 0.1445189312690327, 0.09966785608920306, 0.06757185838736801, 0.04504292044602076, 0.02961052922872797, 0.020688981565746382, 0.014263698524052813, 0.009485470610473973, 0.006352105477703569, 0.004165798480325507, 0.0028309154021396205], [0.9560024479418705, 0.4706183542704973, 0.30554598929253884, 0.20282671540945482, 0.14010509987535075, 0.09415200737338804, 0.06292167076357884, 0.04240256179393012, 0.028339337216773036, 0.019470713896238848, 0.013355537925168689, 0.00919914081682087, 0.006462939084104613, 0.004393572926499602, 0.00290432123853514], [0.956255367648592, 0.4748927347299704, 0.3018295181165819, 0.20223091458421302, 0.13584958748823536, 0.09328796653015456, 0.06464893373291423, 0.04439590525675126, 0.0303726874538544, 0.02100241096824735, 0.014371414433498441, 0.009577060634281081, 0.006474689282225189, 0.004476715770792127, 0.003096226763004938, 0.0020947540006594784], [0.9561080591917759, 0.4749065353282301, 0.3063336812183115, 0.20605821245765243, 0.14298519698162393, 0.09899380705114334, 0.06891751338483587, 0.048200198577899256, 0.0315022925789255, 0.020706184934233804, 0.01403621127240795, 0.009858722887942414, 0.00687590872744342, 0.004647940446447546, 0.003115016555934551, 0.0021023758511344685], [0.956039716478094, 0.46200697928864143, 0.30327402731067704, 0.19848651770695572, 0.134328639988801, 0.09136229859493619, 0.06287236529502821, 0.043435872264430936, 0.02884618115222965, 0.019783848728352534, 0.013927142549788642, 0.009555401981534394, 0.006614304140576968, 0.00442774886852418, 0.0030373349474029487, 0.0020688975640023076], [0.9557205512731823, 0.4618141920582356, 0.30141214666178073, 0.20400104473759634, 0.13849001903556557, 0.09304623889155894, 0.06352299380763107, 0.04327875543994937, 0.02920017627981846, 0.020091044740842175, 0.013938795212998248, 0.009475775503612815, 0.006372400100722372, 0.004297959814447281, 0.0029337507826974027]], "washout": [{"steps": [60, 60, 60], "residual": 4.339812892655317e-10}, {"steps": [60, 60, 60], "residual": 6.83626682894266e-10}, {"steps": [60, 60, 60], "residual": 4.1872634210456585e-10}, {"steps": [60, 60, 60], "residual": 8.497010339664927e-10}, {"steps": [60, 60, 60], "residual": 4.694727995938194e-10}, {"steps": [60, 60, 60], "residual": 9.305021173006917e-10}]}, {"model": "haar", "n": 6, "k": 1, "q": 0.995, "tau": 10.0, "encoding": "input", "W": [12, 12, 12, 12, 12, 12], "parts": [{"single/randomA": 12, "single/randomB": 12, "single/const0": 12, "single/const05": 12, "single/const1": 12, "history/randomA": 12, "history/randomB": 12, "history/const0": 12, "history/const05": 12, "history/const1": 12}, {"single/randomA": 12, "single/randomB": 12, "single/const0": 12, "single/const05": 12, "single/const1": 12, "history/randomA": 12, "history/randomB": 12, "history/const0": 12, "history/const05": 12, "history/const1": 12}, {"single/randomA": 12, "single/randomB": 12, "single/const0": 12, "single/const05": 12, "single/const1": 12, "history/randomA": 12, "history/randomB": 12, "history/const0": 12, "history/const05": 12, "history/const1": 12}, {"single/randomA": 12, "single/randomB": 12, "single/const0": 12, "single/const05": 12, "single/const1": 12, "history/randomA": 12, "history/randomB": 12, "history/const0": 12, "history/const05": 12, "history/const1": 12}, {"single/randomA": 12, "single/randomB": 11, "single/const0": 12, "single/const05": 12, "single/const1": 12, "history/randomA": 12, "history/randomB": 12, "history/const0": 12, "history/const05": 12, "history/const1": 12}, {"single/randomA": 12, "single/randomB": 12, "single/const0": 12, "single/const05": 12, "single/const1": 12, "history/randomA": 12, "history/randomB": 12, "history/const0": 12, "history/const05": 12, "history/const1": 12}], "curves": [[0.9775570397688134, 0.4977917085621115, 0.3350703814603646, 0.2317070118885784, 0.1605754326148654, 0.11292114080973661, 0.07795358276450523, 0.052958473983803094, 0.03548621677517373, 0.025288514658986024, 0.017760943459100627, 0.01203560580850591, 0.00822266481414026, 0.005496363841006131, 0.0038050997196143865, 0.0026459841952559907], [0.977780649416557, 0.49318823087544605, 0.32701954574031294, 0.22121003623593455, 0.155912638887325, 0.1067029582912146, 0.07266773610265898, 0.04987312210605443, 0.03398050318250006, 0.02377211701669934, 0.016619790041333696, 0.01165122395876492, 0.008332767863408239, 0.0057721758915848746, 0.0038895220378976896, 0.0026606222428623345], [0.9779116345148711, 0.49736785778772774, 0.3226227982179852, 0.22052940349752112, 0.1510712650871831, 0.1056486071403662, 0.07458848713368973, 0.052177821069623154, 0.03632360490029155, 0.02558862915088906, 0.017838158639777852, 0.012110813743868446, 0.008342494781772864, 0.005887219766577953, 0.004153187179563329, 0.002862408854984822], [0.9778364806379316, 0.4977961785721949, 0.3277293317791758, 0.2247113566692831, 0.1589749748930448, 0.11206571591169437, 0.07948107854304753, 0.05662087654670086, 0.03771633261816255, 0.025242512804703698, 0.017442796023250023, 0.012486662348052575, 0.008870057887746816, 0.006113473058247429, 0.004172799401301541, 0.0028717217876861457], [0.9778005608689578, 0.4846785970254687, 0.32408690758392744, 0.21630626027042466, 0.14929609683435915, 0.10351084357431885, 0.0725594836968014, 0.05122924963925707, 0.034673765401976815, 0.024229540090289027, 0.017376502887622103, 0.012119927254348153, 0.008541111604909949, 0.0058312567857363475, 0.004072462988399224, 0.0028258850435902297], [0.9776393674746043, 0.4849838236774022, 0.32302535341542415, 0.2228339293402782, 0.15420591733931296, 0.10569276967553429, 0.07351044063034672, 0.05102316315360564, 0.035078902545310264, 0.02461827184657679, 0.01739781364044916, 0.012052254730726498, 0.008249125728077249, 0.005668055622481285, 0.003937242007270606, 0.0027846633897803813]], "washout": [{"steps": [60, 60, 60], "residual": 1.35283260805618e-09}, {"steps": [60, 60, 60], "residual": 2.118469795380793e-09}, {"steps": [60, 60, 60], "residual": 1.2868099453778607e-09}, {"steps": [60, 60, 60], "residual": 2.602145072359264e-09}, {"steps": [60, 60, 60], "residual": 1.4569161497679876e-09}, {"steps": [60, 60, 60], "residual": 2.864516890827698e-09}]}, {"model": "haar", "n": 6, "k": 1, "q": 0.999, "tau": 10.0, "encoding": "input", "W": [13, 13, 13, 13, 13, 13], "parts": [{"single/randomA": 12, "single/randomB": 13, "single/const0": 12, "single/const05": 12, "single/const1": 13, "history/randomA": 13, "history/randomB": 12, "history/const0": 12, "history/const05": 12, "history/const1": 13}, {"single/randomA": 12, "single/randomB": 12, "single/const0": 12, "single/const05": 13, "single/const1": 13, "history/randomA": 13, "history/randomB": 12, "history/const0": 13, "history/const05": 12, "history/const1": 13}, {"single/randomA": 13, "single/randomB": 12, "single/const0": 12, "single/const05": 12, "single/const1": 12, "history/randomA": 13, "history/randomB": 12, "history/const0": 12, "history/const05": 12, "history/const1": 13}, {"single/randomA": 13, "single/randomB": 12, "single/const0": 13, "single/const05": 12, "single/const1": 13, "history/randomA": 13, "history/randomB": 13, "history/const0": 12, "history/const05": 12, "history/const1": 13}, {"single/randomA": 13, "single/randomB": 12, "single/const0": 12, "single/const05": 12, "single/const1": 12, "history/randomA": 13, "history/randomB": 12, "history/const0": 13, "history/const05": 12, "history/const1": 12}, {"single/randomA": 12, "single/randomB": 13, "single/const0": 12, "single/const05": 13, "single/const1": 12, "history/randomA": 13, "history/randomB": 13, "history/const0": 13, "history/const05": 13, "history/const1": 12}], "curves": [[0.9954750503354783, 0.5173044387101525, 0.35391552862840353, 0.24833422760681204, 0.17477694152374218, 0.12483084848057382, 0.08742416783304739, 0.06030118088256265, 0.04103236199951457, 0.029703540256999523, 0.02117169299833438, 0.014563696265744098, 0.010110055860965198, 0.006861863516727544, 0.004821521761231483, 0.0034029934538228825, 0.002476460846503105], [0.9955202362643526, 0.5122324869397729, 0.3454708129458729, 0.23724006651214175, 0.16992892084475567, 0.11800723763880537, 0.0815868090551701, 0.05682265938474416, 0.039325325465501965, 0.027903445035034894, 0.019806367403076435, 0.014082417373999912, 0.010214176869849174, 0.007182382025777076, 0.004915137349734219, 0.003410238560277427, 0.00245720616699627], [0.9955471933382152, 0.5162848934225108, 0.3404334109446819, 0.23644660830166006, 0.16453405425647416, 0.11674990725606367, 0.0836555729378572, 0.0593935288686123, 0.04192186158365699, 0.029972455467052017, 0.021206036937272684, 0.014614949504954268, 0.010218599925482748, 0.0073294826239803, 0.005253051494831962, 0.0036744476432138584, 0.0025810530544128703], [0.995531918975603, 0.5171298382555907, 0.346099762727484, 0.24100146400107464, 0.1731279511349182, 0.12381188475079322, 0.0891185666880501, 0.0644286390393956, 0.04357685761580085, 0.02958335873912118, 0.020759670739874586, 0.015087593046908338, 0.010875217336935172, 0.007612101875633631, 0.00527199076707322, 0.003685178957485363, 0.002589448756931481], [0.9955244956551853, 0.5038819183749801, 0.34190165766582364, 0.23185302348150305, 0.16256993738596115, 0.11446202989710633, 0.081426233869656, 0.05850162181053823, 0.040199342096776274, 0.02851569507249796, 0.020752204194752984, 0.014664293081746249, 0.010483109988531563, 0.007273067251018529, 0.005151423635737016, 0.0036277072510063173, 0.0025714689908701025], [0.9954919637140663, 0.5048450055168582, 0.34166891035453384, 0.23930159604897122, 0.16816673705212204, 0.11711285838261509, 0.0826756159894281, 0.058245309738841046, 0.04065377689272068, 0.028982902003617736, 0.020786413810702856, 0.014619239648522993, 0.010146641550893933, 0.007075428211382762, 0.004984393914898618, 0.003585752984827979, 0.002548444103744221]], "washout": [{"steps": [60, 60, 60], "residual": 3.3529527656805292e-09}, {"steps": [60, 60, 60], "residual": 5.2219004621614965e-09}, {"steps": [60, 60, 60], "residual": 3.155872270295213e-09}, {"steps": [60, 60, 60], "residual": 6.355081335278799e-09}, {"steps": [60, 60, 60], "residual": 3.596892965534736e-09}, {"steps": [60, 60, 60], "residual": 7.024629511549087e-09}]}, {"model": "haar", "n": 6, "k": 1, "q": 1.0, "tau": 10.0, "encoding": "input", "W": [13, 13, 13, 13, 13, 13], "parts": [{"single/randomA": 13, "single/randomB": 13, "single/const0": 12, "single/const05": 12, "single/const1": 13, "history/randomA": 13, "history/randomB": 13, "history/const0": 12, "history/const05": 13, "history/const1": 13}, {"single/randomA": 13, "single/randomB": 13, "single/const0": 13, "single/const05": 13, "single/const1": 13, "history/randomA": 13, "history/randomB": 13, "history/const0": 13, "history/const05": 12, "history/const1": 13}, {"single/randomA": 13, "single/randomB": 13, "single/const0": 12, "single/const05": 13, "single/const1": 13, "history/randomA": 13, "history/randomB": 13, "history/const0": 12, "history/const05": 12, "history/const1": 13}, {"single/randomA": 13, "single/randomB": 13, "single/const0": 13, "single/const05": 13, "single/const1": 13, "history/randomA": 13, "history/randomB": 13, "history/const0": 12, "history/const05": 13, "history/const1": 13}, {"single/randomA": 13, "single/randomB": 12, "single/const0": 12, "single/const05": 13, "single/const1": 12, "history/randomA": 13, "history/randomB": 12, "history/const0": 13, "history/const05": 13, "history/const1": 13}, {"single/randomA": 13, "single/randomB": 13, "single/const0": 13, "single/const05": 13, "single/const1": 13, "history/randomA": 13, "history/randomB": 13, "history/const0": 13, "history/const05": 13, "history/const1": 12}], "curves": [[0.9999999999999979, 0.5223403967181617, 0.3588172801486458, 0.2526930550891996, 0.17853218155294787, 0.1280072055977862, 0.08997110391065179, 0.062293998981915136, 0.042552112627913585, 0.030924361710124137, 0.022123043810354293, 0.015275186433607856, 0.010646338286114056, 0.00725347890502272, 0.005115652655945001, 0.0036240683136537083, 0.0026472359073529527], [0.9999999999999933, 0.5171421972362751, 0.35027518592476, 0.24144697776714116, 0.17364128893032646, 0.1210304967182377, 0.08399027443931117, 0.05871164631183147, 0.040792061954486196, 0.0290464554229925, 0.020695813310242853, 0.014766903043293474, 0.010748025493202109, 0.007586131762168838, 0.005211613192439089, 0.003628711242489431, 0.0026247350623044285], [1.0000000000000078, 0.5211520197639601, 0.34505949240576517, 0.24061694189531269, 0.16809355866353654, 0.11970977660576296, 0.08609365724341497, 0.06135175584790922, 0.04345328501894882, 0.031181748553108166, 0.02214336477060755, 0.015318371989683888, 0.010750412447703934, 0.007742229321302961, 0.005570822733912878, 0.003911169985569605, 0.002756889347525459], [0.9999999999999968, 0.5221148342012859, 0.3508791169137129, 0.24528029472285048, 0.17687295277044995, 0.12694592022808543, 0.09171054879413607, 0.0665471042347733, 0.045181806081511414, 0.030781687588657763, 0.021684222105576967, 0.01581902617467444, 0.01144390407240729, 0.008041006190543161, 0.005589342413301149, 0.003922263769312349, 0.002766495401331559], [0.9999999999999967, 0.5088423830252261, 0.34653471898331634, 0.23593450610026473, 0.1660858182438943, 0.11738889419158124, 0.0838159921766437, 0.06048187970081573, 0.041717326332684546, 0.029704155582142677, 0.021695769466894672, 0.015380696123516077, 0.011034642461998933, 0.007686837097072947, 0.005463546869122243, 0.0038616959611345167, 0.002748306560844296], [0.9999999999999977, 0.5099869954649867, 0.346532810227136, 0.24363091302971507, 0.17187216321715515, 0.12016785276594397, 0.08514974770286558, 0.060211809859434154, 0.0421862347050322, 0.030193054851709904, 0.021734149067608344, 0.01534390538153064, 0.010686780674340602, 0.007479359845405983, 0.0052875452602020295, 0.003820041225077671, 0.0027256324315580536]], "washout": [{"steps": [60, 60, 60], "residual": 4.2059117911653386e-09}, {"steps": [60, 60, 60], "residual": 6.5406572878275315e-09}, {"steps": [60, 60, 60], "residual": 3.948729202454665e-09}, {"steps": [60, 60, 60], "residual": 7.94183715978965e-09}, {"steps": [60, 60, 60], "residual": 4.507330139220266e-09}, {"steps": [60, 60, 60], "residual": 8.7875001548808e-09}]}]

==> anc/reproducibility/sim/results_noise_haar.json <==
[{"model": "haar", "n": 6, "k": 1, "q": 0.95, "tau": 10.0, "encoding": "input", "W": [8, 8, 8, 8, 8, 8], "parts": [{"single/randomA": 8, "single/randomB": 8, "single/const0": 8, "single/const05": 8, "single/const1": 8, "history/randomA": 8, "history/randomB": 8, "history/const0": 8, "history/const05": 8, "history/const1": 8}, {"single/randomA": 8, "single/randomB": 8, "single/const0": 8, "single/const05": 8, "single/const1": 8, "history/randomA": 8, "history/randomB": 8, "history/const0": 8, "history/const05": 8, "history/const1": 8}, {"single/randomA": 8, "single/randomB": 8, "single/const0": 8, "single/const05": 8, "single/const1": 8, "history/randomA": 8, "history/randomB": 8, "history/const0": 8, "history/const05": 8, "history/const1": 8}, {"single/randomA": 8, "single/randomB": 8, "single/const0": 8, "single/const05": 8, "single/const1": 8, "history/randomA": 8, "history/randomB": 8, "history/const0": 8, "history/const05": 8, "history/const1": 8}, {"single/randomA": 8, "single/randomB": 8, "single/const0": 8, "single/const05": 8, "single/const1": 8, "history/randomA": 8, "history/randomB": 8, "history/const0": 8, "history/const05": 8, "history/const1": 8}, {"single/randomA": 8, "single/randomB": 8, "single/const0": 8, "single/const05": 8, "single/const1": 8, "history/randomA": 8, "history/randomB": 8, "history/const0": 8, "history/const05": 8, "history/const1": 8}], "curves": [[0.7945463190111342, 0.33018147709336343, 0.1851968855324913, 0.10845637061088939, 0.06307836071113937, 0.03721340699831788, 0.021729105742831337, 0.01244232401227817, 0.007030529529128191, 0.004192824044602011, 0.0024796742175461984], [0.7965164815668704, 0.327642725796221, 0.1803977933006943, 0.10300317872133831, 0.06064468021523234, 0.03517839096182411, 0.020204406824347744, 0.011757431688842392, 0.006770523156527259, 0.003998595737655637, 0.002355342124913222], [0.7974850777449024, 0.33183049068030157, 0.1796661265228569, 0.10249141833290777, 0.05886961702701346, 0.03487891295071221, 0.020788882093823128, 0.012285600467533311, 0.007283534194755587, 0.004331114778338505, 0.002544940920737158], [0.7968588830066397, 0.3308052169144107, 0.1818796390619788, 0.1051262800820022, 0.06223373899541924, 0.03722540985865964, 0.02224529090173518, 0.013415134424546483, 0.007508771206131056, 0.00425035740604646, 0.0024740458979939945], [0.7966812994830468, 0.320442969458137, 0.1809846857695256, 0.10174411108912537, 0.058971313426093776, 0.034379969837802275, 0.02034871883827089, 0.011885970490249802, 0.0067833778362425805, 0.003990177395788708, 0.0024062662037659926], [0.7951915249135288, 0.31915433440993773, 0.1773013021203687, 0.10271526373053409, 0.059674220673251926, 0.034230702461698355, 0.02013740789284542, 0.011824265483202865, 0.006853627135438191, 0.004027890085893897, 0.002409303489827909]], "washout": [{"steps": [60, 60, 60], "residual": 4.463418350661044e-14}, {"steps": [60, 60, 60], "residual": 6.99707662035922e-14}, {"steps": [60, 60, 60], "residual": 4.9968771545523513e-14}, {"steps": [60, 60, 60], "residual": 9.722932444018007e-14}, {"steps": [60, 60, 60], "residual": 5.0418253713511884e-14}, {"steps": [60, 60, 60], "residual": 1.0182422331853481e-13}]}, {"model": "haar", "n": 6, "k": 1, "q": 0.98, "tau": 10.0, "encoding": "input", "W": [11, 10, 10, 10, 10, 10], "parts": [{"single/randomA": 10, "single/randomB": 10, "single/const0": 10, "single/const05": 10, "single/const1": 10, "history/randomA": 10, "history/randomB": 10, "history/const0": 10, "history/const05": 10, "history/const1": 11}, {"single/randomA": 10, "single/randomB": 10, "single/const0": 10, "single/const05": 10, "single/const1": 10, "history/randomA": 10, "history/randomB": 10, "history/const0": 10, "history/const05": 10, "history/const1": 10}, {"single/randomA": 10, "single/randomB": 10, "single/const0": 10, "single/const05": 10, "single/const1": 10, "history/randomA": 10, "history/randomB": 10, "history/const0": 10, "history/const05": 10, "history/const1": 10}, {"single/randomA": 10, "single/randomB": 10, "single/const0": 10, "single/const05": 10, "single/const1": 10, "history/randomA": 10, "history/randomB": 10, "history/const0": 10, "history/const05": 10, "history/const1": 10}, {"single/randomA": 10, "single/randomB": 10, "single/const0": 10, "single/const05": 10, "single/const1": 10, "history/randomA": 10, "history/randomB": 10, "history/const0": 10, "history/const05": 10, "history/const1": 10}, {"single/randomA": 10, "single/randomB": 10, "single/const0": 10, "single/const05": 10, "single/const1": 10, "history/randomA": 10, "history/randomB": 10, "history/const0": 10, "history/const05": 10, "history/const1": 10}], "curves": [[0.9128667479792119, 0.43262260565093835, 0.27391274979464475, 0.17928382116614144, 0.11724527531724503, 0.07775512105495874, 0.050825108879644365, 0.03261895245066905, 0.02064340413005262, 0.01386250214869459, 0.009205937208798302, 0.005893826582815125, 0.0037921203323669226, 0.002393609850285432], [0.9137259568574103, 0.4291186753777744, 0.26722065524036237, 0.17082839149491874, 0.11335287712481099, 0.07344324426639831, 0.047261802834463226, 0.03071281875207292, 0.01977039747574211, 0.01308582025942506, 0.008638344897398238, 0.005742683129721208, 0.003890996471628369, 0.0025471254693025494], [0.9141981950844587, 0.43346489520641873, 0.26460987146990966, 0.17029755941011182, 0.11000793988852148, 0.07282950037390545, 0.04861961958828813, 0.03217088920637682, 0.021247589212042783, 0.014152846027039501, 0.009328646034298322, 0.0059910552130589476, 0.0038999071666074303, 0.0025881636735253823], [0.9139152007142597, 0.4329138071417199, 0.2681491214406263, 0.17364972741138168, 0.11586339408483767, 0.07736468205029018, 0.05187657299673876, 0.034973205839496604, 0.02200168641669848, 0.013939061538564206, 0.009094357644915198, 0.006147243483511351, 0.004131622709971564, 0.002685678792034114], [0.9137943914031847, 0.4205684063334838, 0.2659656707525677, 0.16748412712730365, 0.10899830119114429, 0.07134185269945968, 0.04730520437459896, 0.03131552011978375, 0.02001356220988698, 0.013221210288833031, 0.00896151735862116, 0.0059469308440959715, 0.003971024420556968, 0.0025570035630573945], [0.9131673097242756, 0.4198983677438758, 0.2630832863482661, 0.17135357794427875, 0.11192989187684996, 0.07226944936920568, 0.047539802027044754, 0.031208163536341937, 0.02027855740080538, 0.013409470079029092, 0.008966495112862696, 0.005869620065562853, 0.0038083963413461435, 0.002474229181506903]], "washout": [{"steps": [60, 60, 60], "residual": 4.434379525712546e-11}, {"steps": [60, 60, 60], "residual": 7.038832992966369e-11}, {"steps": [60, 60, 60], "residual": 4.414117408237881e-11}, {"steps": [60, 60, 60], "residual": 8.968235757136832e-11}, {"steps": [60, 60, 60], "residual": 4.828237465249374e-11}, {"steps": [60, 60, 60], "residual": 9.715811589787062e-11}]}, {"model": "haar", "n": 6, "k": 1, "q": 0.99, "tau": 10.0, "encoding": "input", "W": [12, 12, 12, 12, 12, 12], "parts": [{"single/randomA": 11, "single/randomB": 11, "single/const0": 11, "single/const05": 11, "single/const1": 12, "history/randomA": 11, "history/randomB": 11, "history/const0": 11, "history/const05": 11, "history/const1": 12}, {"single/randomA": 11, "single/randomB": 11, "single/const0": 11, "single/const05": 11, "single/const1": 11, "history/randomA": 11, "history/randomB": 11, "history/const0": 11, "history/const05": 11, "history/const1": 12}, {"single/randomA": 12, "single/randomB": 11, "single/const0": 11, "single/const05": 11, "single/const1": 11, "history/randomA": 11, "history/randomB": 11, "history/const0": 11, "history/const05": 11, "history/const1": 11}, {"single/randomA": 11, "single/randomB": 11, "single/const0": 11, "single/const05": 11, "single/const1": 11, "history/randomA": 11, "history/randomB": 11, "history/const0": 11, "history/const05": 11, "history/const1": 12}, {"single/randomA": 12, "single/randomB": 11, "single/const0": 11, "single/const05": 11, "single/const1": 11, "history/randomA": 11, "history/randomB": 11, "history/const0": 11, "history/const05": 11, "history/const1": 11}, {"single/randomA": 11, "single/randomB": 11, "single/const0": 11, "single/const05": 12, "single/const1": 11, "history/randomA": 11, "history/randomB": 11, "history/const0": 11, "history/const05": 11, "history/const1": 11}], "curves": [[0.9555610765235694, 0.47475464060491357, 0.3131146850190692, 0.21260370556209918, 0.1445189312690327, 0.09966785608920306, 0.06757185838736801, 0.04504292044602076, 0.02961052922872797, 0.020688981565746382, 0.014263698524052813, 0.009485470610473973, 0.006352105477703569, 0.004165798480325507, 0.0028309154021396205], [0.9560024479418705, 0.4706183542704973, 0.30554598929253884, 0.20282671540945482, 0.14010509987535075, 0.09415200737338804, 0.06292167076357884, 0.04240256179393012, 0.028339337216773036, 0.019470713896238848, 0.013355537925168689, 0.00919914081682087, 0.006462939084104613, 0.004393572926499602, 0.00290432123853514], [0.956255367648592, 0.4748927347299704, 0.3018295181165819, 0.20223091458421302, 0.13584958748823536, 0.09328796653015456, 0.06464893373291423, 0.04439590525675126, 0.0303726874538544, 0.02100241096824735, 0.014371414433498441, 0.009577060634281081, 0.006474689282225189, 0.004476715770792127, 0.003096226763004938, 0.0020947540006594784], [0.9561080591917759, 0.4749065353282301, 0.3063336812183115, 0.20605821245765243, 0.14298519698162393, 0.09899380705114334, 0.06891751338483587, 0.048200198577899256, 0.0315022925789255, 0.020706184934233804, 0.01403621127240795, 0.009858722887942414, 0.00687590872744342, 0.004647940446447546, 0.003115016555934551, 0.0021023758511344685], [0.956039716478094, 0.46200697928864143, 0.30327402731067704, 0.19848651770695572, 0.134328639988801, 0.09136229859493619, 0.06287236529502821, 0.043435872264430936, 0.02884618115222965, 0.019783848728352534, 0.013927142549788642, 0.009555401981534394, 0.006614304140576968, 0.00442774886852418, 0.0030373349474029487, 0.0020688975640023076], [0.9557205512731823, 0.4618141920582356, 0.30141214666178073, 0.20400104473759634, 0.13849001903556557, 0.09304623889155894, 0.06352299380763107, 0.04327875543994937, 0.02920017627981846, 0.020091044740842175, 0.013938795212998248, 0.009475775503612815, 0.006372400100722372, 0.004297959814447281, 0.0029337507826974027]], "washout": [{"steps": [60, 60, 60], "residual": 4.339812892655317e-10}, {"steps": [60, 60, 60], "residual": 6.83626682894266e-10}, {"steps": [60, 60, 60], "residual": 4.1872634210456585e-10}, {"steps": [60, 60, 60], "residual": 8.497010339664927e-10}, {"steps": [60, 60, 60], "residual": 4.694727995938194e-10}, {"steps": [60, 60, 60], "residual": 9.305021173006917e-10}]}, {"model": "haar", "n": 6, "k": 1, "q": 0.995, "tau": 10.0, "encoding": "input", "W": [12, 12, 12, 12, 12, 12], "parts": [{"single/randomA": 12, "single/randomB": 12, "single/const0": 12, "single/const05": 12, "single/const1": 12, "history/randomA": 12, "history/randomB": 12, "history/const0": 12, "history/const05": 12, "history/const1": 12}, {"single/randomA": 12, "single/randomB": 12, "single/const0": 12, "single/const05": 12, "single/const1": 12, "history/randomA": 12, "history/randomB": 12, "history/const0": 12, "history/const05": 12, "history/const1": 12}, {"single/randomA": 12, "single/randomB": 12, "single/const0": 12, "single/const05": 12, "single/const1": 12, "history/randomA": 12, "history/randomB": 12, "history/const0": 12, "history/const05": 12, "history/const1": 12}, {"single/randomA": 12, "single/randomB": 12, "single/const0": 12, "single/const05": 12, "single/const1": 12, "history/randomA": 12, "history/randomB": 12, "history/const0": 12, "history/const05": 12, "history/const1": 12}, {"single/randomA": 12, "single/randomB": 11, "single/const0": 12, "single/const05": 12, "single/const1": 12, "history/randomA": 12, "history/randomB": 12, "history/const0": 12, "history/const05": 12, "history/const1": 12}, {"single/randomA": 12, "single/randomB": 12, "single/const0": 12, "single/const05": 12, "single/const1": 12, "history/randomA": 12, "history/randomB": 12, "history/const0": 12, "history/const05": 12, "history/const1": 12}], "curves": [[0.9775570397688134, 0.4977917085621115, 0.3350703814603646, 0.2317070118885784, 0.1605754326148654, 0.11292114080973661, 0.07795358276450523, 0.052958473983803094, 0.03548621677517373, 0.025288514658986024, 0.017760943459100627, 0.01203560580850591, 0.00822266481414026, 0.005496363841006131, 0.0038050997196143865, 0.0026459841952559907], [0.977780649416557, 0.49318823087544605, 0.32701954574031294, 0.22121003623593455, 0.155912638887325, 0.1067029582912146, 0.07266773610265898, 0.04987312210605443, 0.03398050318250006, 0.02377211701669934, 0.016619790041333696, 0.01165122395876492, 0.008332767863408239, 0.0057721758915848746, 0.0038895220378976896, 0.0026606222428623345], [0.9779116345148711, 0.49736785778772774, 0.3226227982179852, 0.22052940349752112, 0.1510712650871831, 0.1056486071403662, 0.07458848713368973, 0.052177821069623154, 0.03632360490029155, 0.02558862915088906, 0.017838158639777852, 0.012110813743868446, 0.008342494781772864, 0.005887219766577953, 0.004153187179563329, 0.002862408854984822], [0.9778364806379316, 0.4977961785721949, 0.3277293317791758, 0.2247113566692831, 0.1589749748930448, 0.11206571591169437, 0.07948107854304753, 0.05662087654670086, 0.03771633261816255, 0.025242512804703698, 0.017442796023250023, 0.012486662348052575, 0.008870057887746816, 0.006113473058247429, 0.004172799401301541, 0.0028717217876861457], [0.9778005608689578, 0.4846785970254687, 0.32408690758392744, 0.21630626027042466, 0.14929609683435915, 0.10351084357431885, 0.0725594836968014, 0.05122924963925707, 0.034673765401976815, 0.024229540090289027, 0.017376502887622103, 0.012119927254348153, 0.008541111604909949, 0.0058312567857363475, 0.004072462988399224, 0.0028258850435902297], [0.9776393674746043, 0.4849838236774022, 0.32302535341542415, 0.2228339293402782, 0.15420591733931296, 0.10569276967553429, 0.07351044063034672, 0.05102316315360564, 0.035078902545310264, 0.02461827184657679, 0.01739781364044916, 0.012052254730726498, 0.008249125728077249, 0.005668055622481285, 0.003937242007270606, 0.0027846633897803813]], "washout": [{"steps": [60, 60, 60], "residual": 1.35283260805618e-09}, {"steps": [60, 60, 60], "residual": 2.118469795380793e-09}, {"steps": [60, 60, 60], "residual": 1.2868099453778607e-09}, {"steps": [60, 60, 60], "residual": 2.602145072359264e-09}, {"steps": [60, 60, 60], "residual": 1.4569161497679876e-09}, {"steps": [60, 60, 60], "residual": 2.864516890827698e-09}]}, {"model": "haar", "n": 6, "k": 1, "q": 0.999, "tau": 10.0, "encoding": "input", "W": [13, 13, 13, 13, 13, 13], "parts": [{"single/randomA": 12, "single/randomB": 13, "single/const0": 12, "single/const05": 12, "single/const1": 13, "history/randomA": 13, "history/randomB": 12, "history/const0": 12, "history/const05": 12, "history/const1": 13}, {"single/randomA": 12, "single/randomB": 12, "single/const0": 12, "single/const05": 13, "single/const1": 13, "history/randomA": 13, "history/randomB": 12, "history/const0": 13, "history/const05": 12, "history/const1": 13}, {"single/randomA": 13, "single/randomB": 12, "single/const0": 12, "single/const05": 12, "single/const1": 12, "history/randomA": 13, "history/randomB": 12, "history/const0": 12, "history/const05": 12, "history/const1": 13}, {"single/randomA": 13, "single/randomB": 12, "single/const0": 13, "single/const05": 12, "single/const1": 13, "history/randomA": 13, "history/randomB": 13, "history/const0": 12, "history/const05": 12, "history/const1": 13}, {"single/randomA": 13, "single/randomB": 12, "single/const0": 12, "single/const05": 12, "single/const1": 12, "history/randomA": 13, "history/randomB": 12, "history/const0": 13, "history/const05": 12, "history/const1": 12}, {"single/randomA": 12, "single/randomB": 13, "single/const0": 12, "single/const05": 13, "single/const1": 12, "history/randomA": 13, "history/randomB": 13, "history/const0": 13, "history/const05": 13, "history/const1": 12}], "curves": [[0.9954750503354783, 0.5173044387101525, 0.35391552862840353, 0.24833422760681204, 0.17477694152374218, 0.12483084848057382, 0.08742416783304739, 0.06030118088256265, 0.04103236199951457, 0.029703540256999523, 0.02117169299833438, 0.014563696265744098, 0.010110055860965198, 0.006861863516727544, 0.004821521761231483, 0.0034029934538228825, 0.002476460846503105], [0.9955202362643526, 0.5122324869397729, 0.3454708129458729, 0.23724006651214175, 0.16992892084475567, 0.11800723763880537, 0.0815868090551701, 0.05682265938474416, 0.039325325465501965, 0.027903445035034894, 0.019806367403076435, 0.014082417373999912, 0.010214176869849174, 0.007182382025777076, 0.004915137349734219, 0.003410238560277427, 0.00245720616699627], [0.9955471933382152, 0.5162848934225108, 0.3404334109446819, 0.23644660830166006, 0.16453405425647416, 0.11674990725606367, 0.0836555729378572, 0.0593935288686123, 0.04192186158365699, 0.029972455467052017, 0.021206036937272684, 0.014614949504954268, 0.010218599925482748, 0.0073294826239803, 0.005253051494831962, 0.0036744476432138584, 0.0025810530544128703], [0.995531918975603, 0.5171298382555907, 0.346099762727484, 0.24100146400107464, 0.1731279511349182, 0.12381188475079322, 0.0891185666880501, 0.0644286390393956, 0.04357685761580085, 0.02958335873912118, 0.020759670739874586, 0.015087593046908338, 0.010875217336935172, 0.007612101875633631, 0.00527199076707322, 0.003685178957485363, 0.002589448756931481], [0.9955244956551853, 0.5038819183749801, 0.34190165766582364, 0.23185302348150305, 0.16256993738596115, 0.11446202989710633, 0.081426233869656, 0.05850162181053823, 0.040199342096776274, 0.02851569507249796, 0.020752204194752984, 0.014664293081746249, 0.010483109988531563, 0.007273067251018529, 0.005151423635737016, 0.0036277072510063173, 0.0025714689908701025], [0.9954919637140663, 0.5048450055168582, 0.34166891035453384, 0.23930159604897122, 0.16816673705212204, 0.11711285838261509, 0.0826756159894281, 0.058245309738841046, 0.04065377689272068, 0.028982902003617736, 0.020786413810702856, 0.014619239648522993, 0.010146641550893933, 0.007075428211382762, 0.004984393914898618, 0.003585752984827979, 0.002548444103744221]], "washout": [{"steps": [60, 60, 60], "residual": 3.3529527656805292e-09}, {"steps": [60, 60, 60], "residual": 5.2219004621614965e-09}, {"steps": [60, 60, 60], "residual": 3.155872270295213e-09}, {"steps": [60, 60, 60], "residual": 6.355081335278799e-09}, {"steps": [60, 60, 60], "residual": 3.596892965534736e-09}, {"steps": [60, 60, 60], "residual": 7.024629511549087e-09}]}, {"model": "haar", "n": 6, "k": 1, "q": 1.0, "tau": 10.0, "encoding": "input", "W": [13, 13, 13, 13, 13, 13], "parts": [{"single/randomA": 13, "single/randomB": 13, "single/const0": 12, "single/const05": 12, "single/const1": 13, "history/randomA": 13, "history/randomB": 13, "history/const0": 12, "history/const05": 13, "history/const1": 13}, {"single/randomA": 13, "single/randomB": 13, "single/const0": 13, "single/const05": 13, "single/const1": 13, "history/randomA": 13, "history/randomB": 13, "history/const0": 13, "history/const05": 12, "history/const1": 13}, {"single/randomA": 13, "single/randomB": 13, "single/const0": 12, "single/const05": 13, "single/const1": 13, "history/randomA": 13, "history/randomB": 13, "history/const0": 12, "history/const05": 12, "history/const1": 13}, {"single/randomA": 13, "single/randomB": 13, "single/const0": 13, "single/const05": 13, "single/const1": 13, "history/randomA": 13, "history/randomB": 13, "history/const0": 12, "history/const05": 13, "history/const1": 13}, {"single/randomA": 13, "single/randomB": 12, "single/const0": 12, "single/const05": 13, "single/const1": 12, "history/randomA": 13, "history/randomB": 12, "history/const0": 13, "history/const05": 13, "history/const1": 13}, {"single/randomA": 13, "single/randomB": 13, "single/const0": 13, "single/const05": 13, "single/const1": 13, "history/randomA": 13, "history/randomB": 13, "history/const0": 13, "history/const05": 13, "history/const1": 12}], "curves": [[0.9999999999999979, 0.5223403967181617, 0.3588172801486458, 0.2526930550891996, 0.17853218155294787, 0.1280072055977862, 0.08997110391065179, 0.062293998981915136, 0.042552112627913585, 0.030924361710124137, 0.022123043810354293, 0.015275186433607856, 0.010646338286114056, 0.00725347890502272, 0.005115652655945001, 0.0036240683136537083, 0.0026472359073529527], [0.9999999999999933, 0.5171421972362751, 0.35027518592476, 0.24144697776714116, 0.17364128893032646, 0.1210304967182377, 0.08399027443931117, 0.05871164631183147, 0.040792061954486196, 0.0290464554229925, 0.020695813310242853, 0.014766903043293474, 0.010748025493202109, 0.007586131762168838, 0.005211613192439089, 0.003628711242489431, 0.0026247350623044285], [1.0000000000000078, 0.5211520197639601, 0.34505949240576517, 0.24061694189531269, 0.16809355866353654, 0.11970977660576296, 0.08609365724341497, 0.06135175584790922, 0.04345328501894882, 0.031181748553108166, 0.02214336477060755, 0.015318371989683888, 0.010750412447703934, 0.007742229321302961, 0.005570822733912878, 0.003911169985569605, 0.002756889347525459], [0.9999999999999968, 0.5221148342012859, 0.3508791169137129, 0.24528029472285048, 0.17687295277044995, 0.12694592022808543, 0.09171054879413607, 0.0665471042347733, 0.045181806081511414, 0.030781687588657763, 0.021684222105576967, 0.01581902617467444, 0.01144390407240729, 0.008041006190543161, 0.005589342413301149, 0.003922263769312349, 0.002766495401331559], [0.9999999999999967, 0.5088423830252261, 0.34653471898331634, 0.23593450610026473, 0.1660858182438943, 0.11738889419158124, 0.0838159921766437, 0.06048187970081573, 0.041717326332684546, 0.029704155582142677, 0.021695769466894672, 0.015380696123516077, 0.011034642461998933, 0.007686837097072947, 0.005463546869122243, 0.0038616959611345167, 0.002748306560844296], [0.9999999999999977, 0.5099869954649867, 0.346532810227136, 0.24363091302971507, 0.17187216321715515, 0.12016785276594397, 0.08514974770286558, 0.060211809859434154, 0.0421862347050322, 0.030193054851709904, 0.021734149067608344, 0.01534390538153064, 0.010686780674340602, 0.007479359845405983, 0.0052875452602020295, 0.003820041225077671, 0.0027256324315580536]], "washout": [{"steps": [60, 60, 60], "residual": 4.2059117911653386e-09}, {"steps": [60, 60, 60], "residual": 6.5406572878275315e-09}, {"steps": [60, 60, 60], "residual": 3.948729202454665e-09}, {"steps": [60, 60, 60], "residual": 7.94183715978965e-09}, {"steps": [60, 60, 60], "residual": 4.507330139220266e-09}, {"steps": [60, 60, 60], "residual": 8.7875001548808e-09}]}]

==> anc/reproducibility/sim/results_noise_ising.json <==
[{"model": "ising", "n": 6, "k": 1, "q": 0.95, "tau": 10.0, "encoding": "input", "W": [26, 23, 24, 23, 27, 23], "parts": [{"single/randomA": 16, "single/randomB": 16, "single/const0": 15, "single/const05": 16, "single/const1": 17, "history/randomA": 24, "history/randomB": 24, "history/const0": 24, "history/const05": 24, "history/const1": 26}, {"single/randomA": 15, "single/randomB": 14, "single/const0": 15, "single/const05": 14, "single/const1": 15, "history/randomA": 22, "history/randomB": 21, "history/const0": 22, "history/const05": 21, "history/const1": 23}, {"single/randomA": 16, "single/randomB": 15, "single/const0": 16, "single/const05": 15, "single/const1": 14, "history/randomA": 23, "history/randomB": 23, "history/const0": 21, "history/const05": 24, "history/const1": 22}, {"single/randomA": 15, "single/randomB": 16, "single/const0": 16, "single/const05": 16, "single/const1": 14, "history/randomA": 21, "history/randomB": 22, "history/const0": 23, "history/const05": 22, "history/const1": 20}, {"single/randomA": 16, "single/randomB": 16, "single/const0": 17, "single/const05": 15, "single/const1": 17, "history/randomA": 23, "history/randomB": 23, "history/const0": 24, "history/const05": 22, "history/const1": 27}, {"single/randomA": 14, "single/randomB": 15, "single/const0": 14, "single/const05": 14, "single/const1": 17, "history/randomA": 20, "history/randomB": 20, "history/const0": 20, "history/const05": 19, "history/const1": 23}], "curves": [[0.9534518256113484, 0.863324520946454, 0.7475393069140688, 0.6396666197812264, 0.5248666837018608, 0.43260154683340657, 0.35159153474048893, 0.28995433773870055, 0.24168913130127906, 0.19685308255228479, 0.16003514603054908, 0.13023390755718292, 0.10491407261267194, 0.08577387740830147, 0.07118593535453856, 0.057816972665935586, 0.04675763730186987, 0.03826940474276378, 0.030934552862259133, 0.025026725756213865, 0.020395405934014982, 0.01679683953897257, 0.013911535896124512, 0.011361128510192744, 0.009286293957455161, 0.007645604749913111, 0.006257149295091896, 0.0051447884141000945, 0.0042177834091301734, 0.0035110949257842507, 0.0028656786849127515], [0.9257922985805787, 0.7943458784078696, 0.6674040036855448, 0.5482382811320229, 0.4478196197365336, 0.3627319205623641, 0.28917194998435414, 0.2339380299724179, 0.18450916679981955, 0.14444619552494414, 0.11458210100276779, 0.09130865979735224, 0.07382158907537953, 0.059851023228816594, 0.0478488679659119, 0.038124672228423154, 0.030528842891269652, 0.024692929755034013, 0.020060457341822324, 0.01600625031962314, 0.012868950230788961, 0.010371082348061805, 0.008322886436214129, 0.006671205757274713, 0.005283185307224695, 0.004171032112145411, 0.003247931444438295, 0.002551917410747801], [0.9335834369126369, 0.8287947768972694, 0.7068321958747211, 0.5948168976918871, 0.49052228711657053, 0.3983404437883613, 0.3269708019435675, 0.26617129082001467, 0.21694360369627433, 0.17711317753259853, 0.14349799819495518, 0.11670180342847603, 0.09457788999403652, 0.07486935301207158, 0.06023125984373191, 0.04957948645447863, 0.040271412010318905, 0.03303011485123863, 0.027076836218822023, 0.021950169837798836, 0.01781031509534113, 0.01440025920327864, 0.011671095775634724, 0.009542977149534143, 0.007781378024385915, 0.006425099662479561, 0.005224307806443026, 0.004294773041931229, 0.0034883447190209773, 0.002841674423372771], [0.953124659170884, 0.8646628191362726, 0.7516936330907361, 0.6369057418358555, 0.5329571176878635, 0.42917550106181646, 0.3478487324563587, 0.27609705057881445, 0.22187551240717251, 0.17795125825082242, 0.14078260335294404, 0.11209375379002917, 0.08858917270744511, 0.0682603298839049, 0.05285617959681249, 0.041082174108852905, 0.032417893308696044, 0.025235755382594684, 0.0196997347232809, 0.015778927676754102, 0.012122357679260728, 0.009533724228738914, 0.007623276484828719, 0.005944357782339269, 0.004686619300880827, 0.003745918767081686, 0.0029867487896851914], [0.948140136238902, 0.8506462562100505, 0.7502254645969217, 0.6453882171397678, 0.5378423944622384, 0.44095163013903654, 0.3586728617815732, 0.2888209751235402, 0.22954179484555456, 0.18345332699339192, 0.14722326559139265, 0.1178181995181806, 0.0947022604272593, 0.07694163588991423, 0.06254555171104731, 0.0504028074699331, 0.0403753534249138, 0.03231094860759921, 0.02598831759542887, 0.021003815760791168, 0.017101318748768836, 0.01390911500185529, 0.011066855244555102, 0.008758298878407775, 0.006973546335187124, 0.0055887524565992035, 0.004538066643891084, 0.0036799573189666697, 0.0029207560721724196], [0.9388684944548132, 0.8354312012941139, 0.7252714578575425, 0.6182099962513652, 0.5123776729170915, 0.4143629471802364, 0.32980684475229943, 0.2571017646351655, 0.19973611006494146, 0.1532781314727341, 0.11712130029694087, 0.09013000640213993, 0.06845192164900075, 0.05329952341770871, 0.04096308441843042, 0.03183708831342576, 0.02431937400825141, 0.019083623406359964, 0.014946373696402147, 0.011728632356275415, 0.009090070450132659, 0.00696616523262674, 0.005423545613342301, 0.004175991598305949, 0.0031850240709813803, 0.0024353718448980274]], "washout": [{"steps": [80, 90, 90], "residual": 8.504714811178618e-07}, {"steps": [70, 80, 80], "residual": 9.507885370364075e-07}, {"steps": [80, 80, 80], "residual": 5.168815239604222e-07}, {"steps": [70, 70, 80], "residual": 5.068366991754658e-07}, {"steps": [70, 80, 90], "residual": 3.9761742365189313e-07}, {"steps": [60, 70, 80], "residual": 3.904277453093222e-07}]}, {"model": "ising", "n": 6, "k": 1, "q": 0.98, "tau": 10.0, "encoding": "input", "W": [48, 40, 35, 30, 42, 33], "parts": [{"single/randomA": 20, "single/randomB": 20, "single/const0": 19, "single/const05": 20, "single/const1": 24, "history/randomA": 33, "history/randomB": 32, "history/const0": 39, "history/const05": 33, "history/const1": 48}, {"single/randomA": 18, "single/randomB": 20, "single/const0": 19, "single/const05": 18, "single/const1": 22, "history/randomA": 28, "history/randomB": 33, "history/const0": 34, "history/const05": 30, "history/const1": 40}, {"single/randomA": 20, "single/randomB": 20, "single/const0": 19, "single/const05": 20, "single/const1": 22, "history/randomA": 30, "history/randomB": 32, "history/const0": 28, "history/const05": 34, "history/const1": 35}, {"single/randomA": 19, "single/randomB": 18, "single/const0": 20, "single/const05": 19, "single/const1": 19, "history/randomA": 28, "history/randomB": 27, "history/const0": 30, "history/const05": 28, "history/const1": 28}, {"single/randomA": 20, "single/randomB": 20, "single/const0": 21, "single/const05": 19, "single/const1": 24, "history/randomA": 30, "history/randomB": 29, "history/const0": 33, "history/const05": 28, "history/const1": 42}, {"single/randomA": 17, "single/randomB": 17, "single/const0": 17, "single/const05": 17, "single/const1": 22, "history/randomA": 24, "history/randomB": 25, "history/const0": 28, "history/const05": 24, "history/const1": 33}], "curves": [[0.987767261237473, 0.9526086639300987, 0.8888340143070271, 0.8126273744913308, 0.7387710785130451, 0.6507158880694051, 0.5614907028477496, 0.4884637611380904, 0.4236546858698724, 0.36357537865127015, 0.30799071957672386, 0.2672923749820484, 0.23164815263785238, 0.1957861127115988, 0.1654000641872676, 0.1432017397904647, 0.1229015738517585, 0.10604648169976394, 0.08920006068034195, 0.07567655208401622, 0.06474888594973376, 0.05509561324058545, 0.04732034265611144, 0.040343854431672294, 0.03508047536517614, 0.030644034373345973, 0.026412369658884674, 0.022718939794217657, 0.019346558577193796, 0.016406448304341258, 0.013764333118521519, 0.011783043067907659, 0.01009341825225253, 0.008584440965577441, 0.007387976704349425, 0.006355997489212007, 0.005441219499711193, 0.004690693591411636, 0.004051331197842909, 0.0034712192506279136, 0.0029814167569012116], [0.9741016023771307, 0.898442110715606, 0.8090582942168549, 0.7176798287072715, 0.6263627250524582, 0.5328742753143575, 0.4553209873138535, 0.38540309779786347, 0.32506784921253173, 0.2701307701442475, 0.2260427337263654, 0.18896334987354, 0.1576486369692121, 0.13136398107272895, 0.11011399124748673, 0.09195859087501661, 0.07670950335457433, 0.06377509632079748, 0.052511024623102365, 0.04362155244036105, 0.03627306032910595, 0.030054904091858056, 0.025427259913969304, 0.0213187138750244, 0.018016026899428116, 0.014959488156451225, 0.01257906779213197, 0.010681600180908399, 0.009141170666409041, 0.007721496166597898, 0.006450937317983713, 0.005350014707186136, 0.004438298062371442, 0.003640658561464549, 0.0030162533257754778, 0.002492626098936182], [0.978147716643596, 0.9258224711149501, 0.8576650224238511, 0.7742541655170447, 0.6864025234177971, 0.5967451568918517, 0.517538462429345, 0.446576369676307, 0.38181920804582214, 0.32726107345588634, 0.2770981010128815, 0.2299925530321652, 0.19323964671444566, 0.16417598717792106, 0.1351521646837019, 0.1129487515960218, 0.09401642963152484, 0.07770761619914293, 0.06380238510857983, 0.0525508675340811, 0.04424711623240638, 0.037194946917342944, 0.03131117884191313, 0.0268357348785937, 0.022701729123425527, 0.019340669778974508, 0.0162967475645861, 0.01406206579096497, 0.01218963671997829, 0.010630945849457833, 0.009254025845920012, 0.007992958819740856, 0.0069007070801602195, 0.005892289859927289, 0.005060163871016253, 0.004342193701653924, 0.0036683699156848824, 0.0031230978270369103, 0.0026623107973425446], [0.9865441992777988, 0.9488375400125544, 0.8893618396029432, 0.8020970622088552, 0.7215220851733364, 0.6331821017193682, 0.5352673013634226, 0.4482519567648068, 0.3651703566215485, 0.30257502994103547, 0.2471758064468501, 0.20186217863634404, 0.16730685973739842, 0.1385064999327978, 0.11590333883397697, 0.09651911333410804, 0.0812461876597869, 0.06774380273395926, 0.05639389775591218, 0.0471185429142013, 0.03978031345200056, 0.03335849649961902, 0.027441859716561306, 0.02262905743535697, 0.0188365443778938, 0.015855536568928272, 0.013266885206199204, 0.011105624342343495, 0.009557181883323555, 0.008313944548939666, 0.007061863102408072, 0.005839717323390805, 0.004782023065739258, 0.0038513974320527346, 0.0030038633832766264, 0.0023630052213461], [0.9861810452409135, 0.9470856439585422, 0.8941074870766377, 0.8227314013183001, 0.7486306893965686, 0.6651759911108457, 0.5831240872925997, 0.5057859879464623, 0.43455147305782166, 0.367331081012387, 0.30696688948383677, 0.262397924444162, 0.22274671060719237, 0.18572991191357652, 0.15440860571170772, 0.12677964338915437, 0.10443081750517501, 0.0872042495205537, 0.07371341915964957, 0.06214116955328035, 0.051757095315010465, 0.04368723134758577, 0.03604925651126627, 0.029632148962172894, 0.024604766140120186, 0.020498469895006866, 0.017262293439147237, 0.014481900934772713, 0.012076205841309272, 0.01015297280758317, 0.008654694335790608, 0.007359285325025021, 0.006317845444899823, 0.005401843853729452, 0.0045515841940504086, 0.003773558368216262, 0.0031265512498731725, 0.002592708419191569], [0.9805864763675922, 0.9279620458073965, 0.8659449711803209, 0.7914615866237107, 0.7046857835718666, 0.6191821603282636, 0.5339328022042136, 0.4383259776950327, 0.3628812084720332, 0.2934133577361263, 0.2369804223039402, 0.1904294071973653, 0.1526242771402014, 0.1215042106165661, 0.09640836147584876, 0.07464033684930349, 0.058519331180770476, 0.04679831204031479, 0.03671964930039803, 0.029130412864380558, 0.023252704813447732, 0.018707770086722277, 0.015015208997712123, 0.012057153706839449, 0.009879047667131201, 0.008349441544776593, 0.006790522290732497, 0.005528317764044201, 0.0044717531415819104, 0.0035224584458151235, 0.0027704822262935563]], "washout": [{"steps": [100, 150, 200], "residual": 9.436705370413429e-07}, {"steps": [90, 140, 150], "residual": 8.262129640355892e-07}, {"steps": [110, 160, 130], "residual": 5.746405935470854e-07}, {"steps": [80, 120, 150], "residual": 7.270085501785265e-07}, {"steps": [80, 140, 150], "residual": 7.275732275692718e-07}, {"steps": [70, 100, 130], "residual": 5.697015529461461e-07}]}, {"model": "ising", "n": 6, "k": 1, "q": 0.99, "tau": 10.0, "encoding": "input", "W": [73, 54, 44, 42, 56, 42], "parts": [{"single/randomA": 22, "single/randomB": 22, "single/const0": 25, "single/const05": 22, "single/const1": 28, "history/randomA": 37, "history/randomB": 38, "history/const0": 53, "history/const05": 39, "history/const1": 73}, {"single/randomA": 19, "single/randomB": 18, "single/const0": 26, "single/const05": 19, "single/const1": 26, "history/randomA": 30, "history/randomB": 30, "history/const0": 45, "history/const05": 36, "history/const1": 54}, {"single/randomA": 21, "single/randomB": 21, "single/const0": 22, "single/const05": 21, "single/const1": 24, "history/randomA": 36, "history/randomB": 38, "history/const0": 34, "history/const05": 40, "history/const1": 44}, {"single/randomA": 20, "single/randomB": 20, "single/const0": 25, "single/const05": 21, "single/const1": 21, "history/randomA": 29, "history/randomB": 29, "history/const0": 42, "history/const05": 30, "history/const1": 37}, {"single/randomA": 20, "single/randomB": 20, "single/const0": 23, "single/const05": 19, "single/const1": 23, "history/randomA": 30, "history/randomB": 31, "history/const0": 40, "history/const05": 30, "history/const1": 56}, {"single/randomA": 20, "single/randomB": 18, "single/const0": 21, "single/const05": 18, "single/const1": 26, "history/randomA": 29, "history/randomB": 26, "history/const0": 34, "history/const05": 26, "history/const1": 42}], "curves": [[0.9950691604142841, 0.9767742089805307, 0.9395301875355611, 0.8774683639540828, 0.8057854212889336, 0.7261033529384466, 0.6470565679279282, 0.5799508134282766, 0.5177602815619128, 0.44886735222203394, 0.3813814417979203, 0.3311175755703898, 0.28847992072183326, 0.25136673281924893, 0.2179784226254891, 0.18815454562578926, 0.163644893185098, 0.14235725562540866, 0.12293309059872043, 0.1072644704856622, 0.09327572799518606, 0.08059172419240579, 0.06925844748670776, 0.05998634302829637, 0.05185431404539252, 0.04559457633176192, 0.03945482602653534, 0.034330657121434294, 0.030180142474110792, 0.026600528854609326, 0.023825894580591526, 0.021127937725149603, 0.01855226604810943, 0.016254361008377245, 0.014265496924989992, 0.012426140185867697, 0.010910343011867552, 0.009512822626765708, 0.008390613605549246, 0.0074501813541214355, 0.006618358133995302, 0.005865687566913629, 0.005230216272493659, 0.00465611167842617, 0.0041038895621612935, 0.0036326493765207945, 0.003217563315420934, 0.0028658151927208947], [0.9871719991932423, 0.9330293200939597, 0.8652750781107774, 0.7874411224850182, 0.70640406862728, 0.6241897785443935, 0.5438915307821598, 0.4647445885376035, 0.39972548184071754, 0.33810808363763106, 0.29031602121185823, 0.24821711207347857, 0.20802760077463314, 0.17854783425302617, 0.1497207008917386, 0.12564892799369914, 0.10691224237538505, 0.09113949844968786, 0.07759821815146077, 0.06647617319847171, 0.05671531561753829, 0.04738742840139322, 0.039629857669130894, 0.033056072088464186, 0.02721602485018587, 0.022796014427091643, 0.019340050074301587, 0.016408349016808044, 0.013846770687143694, 0.01166263064544321, 0.00975870714822938, 0.008151739943861671, 0.006818056438461209, 0.00569288783180685, 0.004756080927702033, 0.003962448725772319, 0.0032938213572220147, 0.0027643546317671617], [0.9897105560993114, 0.9534786556899081, 0.9052203410921416, 0.8323999919912751, 0.7422237748401175, 0.6569346996199426, 0.5649724862798504, 0.47624509154978095, 0.40580955098319826, 0.3502278239904901, 0.2988488419347901, 0.25994680717114144, 0.22367956384361898, 0.19168462788305018, 0.16445828674897808, 0.14346762218287948, 0.12501852202467262, 0.10923170839098234, 0.09495154681294422, 0.08204626085649662, 0.0717258863031163, 0.06317218358719294, 0.05486288322221904, 0.047405859075397454, 0.04171847872859934, 0.03624550715984674, 0.03144677946233045, 0.02728722236881083, 0.023986005226410395, 0.02124163779007592, 0.018655388431183837, 0.016373081681318784, 0.014605723831492659, 0.012889192073806292, 0.011383219434210265, 0.010049367303567187, 0.008824493470288602, 0.007803589504005449, 0.006928334010833177, 0.006052095978502642, 0.005339182208240403, 0.004714372257151052, 0.004078005741352427, 0.0035954926278261874, 0.0032059071345422467, 0.002773556194995295], [0.9940245388531913, 0.9708452389625681, 0.9294030402968069, 0.8728595604387153, 0.8024679975052066, 0.7232255644653738, 0.6265118182426089, 0.5352276188467125, 0.4518855741701674, 0.3796871208200868, 0.3123208562359808, 0.25904979801304256, 0.21325359180103165, 0.1770852580356046, 0.14880837111312833, 0.12322035947566581, 0.10192284432691381, 0.08420859841236736, 0.0697217270431531, 0.05784760768114617, 0.0475551558496284, 0.04002648405624491, 0.033046672155034415, 0.027274567513470488, 0.022783885928883932, 0.018711187904329282, 0.015496308500898386, 0.012666072667631412, 0.010736270999654551, 0.008816143869975496, 0.007197260154878302, 0.006004329524320532, 0.004951002757966551, 0.004197725300751651, 0.00346543266352465, 0.0028411144090638206], [0.9942564743450979, 0.9729525692317262, 0.9388130938666226, 0.8902062063621297, 0.8253999341951666, 0.7451270970501411, 0.6653932367094268, 0.5758325408032712, 0.4868051545582294, 0.4100171357897924, 0.345492909077332, 0.2901934422300785, 0.24148110252551513, 0.1982703116514074, 0.16612665940232527, 0.1377365957737956, 0.1159269218757908, 0.0972580517546004, 0.0821536264101651, 0.06841903020230342, 0.05647243973749593, 0.04708340864483397, 0.03965582816215613, 0.03339223891198553, 0.028017701480485845, 0.02304964152915581, 0.019273734396277484, 0.01620591804690493, 0.013654050067743182, 0.011549132428618816, 0.009751010407362216, 0.008111853605783516, 0.006821973399596341, 0.005752381511437824, 0.004797875057766919, 0.004020815587719127, 0.003380191497890131, 0.0028561430823722863], [0.9910999873034885, 0.9572008220824048, 0.9157640744406035, 0.8673148414535224, 0.798874722863745, 0.7187469314778239, 0.6446783807598538, 0.5555669996302224, 0.4714561780178958, 0.39619041131946664, 0.32784106470811475, 0.2767299036858778, 0.2265853943094969, 0.18428351690776978, 0.1523056344922581, 0.1196840326836083, 0.09365090059609496, 0.07497191743936973, 0.060207614696692294, 0.048357940349717604, 0.03943019340997705, 0.03256081158879873, 0.027378221287452334, 0.023089736680954844, 0.019697401157561842, 0.017217677146581015, 0.014711357289550184, 0.012462685497014236, 0.010232874713809478, 0.008201456067932376, 0.006382234528799586, 0.005069023755520011, 0.004140909306300062, 0.0033046158021181483, 0.0026791456960439585]], "washout": [{"steps": [120, 210, 350], "residual": 8.269106271983433e-07}, {"steps": [110, 210, 250], "residual": 7.3522733056357e-07}, {"steps": [120, 250, 170], "residual": 6.973306991824369e-07}, {"steps": [80, 170, 230], "residual": 9.987576474091066e-07}, {"steps": [90, 200, 210], "residual": 9.656934248028104e-07}, {"steps": [80, 130, 180], "residual": 7.194033536089765e-07}]}, {"model": "ising", "n": 6, "k": 1, "q": 0.995, "tau": 10.0, "encoding": "input", "W": [117, 68, 50, 56, 71, 53], "parts": [{"single/randomA": 23, "single/randomB": 23, "single/const0": 26, "single/const05": 24, "single/const1": 37, "history/randomA": 42, "history/randomB": 43, "history/const0": 66, "history/const05": 44, "history/const1": 117}, {"single/randomA": 20, "single/randomB": 20, "single/const0": 24, "single/const05": 22, "single/const1": 30, "history/randomA": 32, "history/randomB": 35, "history/const0": 56, "history/const05": 40, "history/const1": 68}, {"single/randomA": 22, "single/randomB": 22, "single/const0": 30, "single/const05": 22, "single/const1": 28, "history/randomA": 38, "history/randomB": 38, "history/const0": 50, "history/const05": 45, "history/const1": 50}, {"single/randomA": 22, "single/randomB": 21, "single/const0": 25, "single/const05": 22, "single/const1": 26, "history/randomA": 31, "history/randomB": 30, "history/const0": 54, "history/const05": 32, "history/const1": 56}, {"single/randomA": 23, "single/randomB": 22, "single/const0": 25, "single/const05": 21, "single/const1": 34, "history/randomA": 34, "history/randomB": 32, "history/const0": 47, "history/const05": 31, "history/const1": 71}, {"single/randomA": 20, "single/randomB": 19, "single/const0": 22, "single/const05": 19, "single/const1": 27, "history/randomA": 28, "history/randomB": 27, "history/const0": 39, "history/const05": 27, "history/const1": 53}], "curves": [[0.9977730182828577, 0.9869104135799873, 0.9608208605694324, 0.9216017862831143, 0.8640416459496953, 0.7913762444777919, 0.7190169149404979, 0.6452857438101599, 0.5740560807920547, 0.5106896328409765, 0.4454180094261772, 0.3878460442271112, 0.33477802558792275, 0.2908810936845019, 0.254189582808121, 0.22275338964565797, 0.19503988060114114, 0.16858782553332813, 0.1487129814901745, 0.13132712931427692, 0.11846564549121079, 0.10613753544375354, 0.09344272782002139, 0.082836941738693, 0.07326848284826638, 0.06340318388768144, 0.05587852691451321, 0.04897272447216247, 0.04355943565268462, 0.03910682224385768, 0.035162889456275936, 0.03147419419842091, 0.028400443867131336, 0.0255791453029982, 0.022803574893501134, 0.02041292580522417, 0.018303861735678245, 0.01654618084270603, 0.015001156783813103, 0.013435819873303346, 0.01190910643273513, 0.010649598250245806, 0.009475091315499708, 0.00852307695069035, 0.007731675092321639, 0.007007041285624258, 0.006325611558309707, 0.0056586761501060834, 0.005036365414025305, 0.004458193646870639, 0.003945980576288914, 0.00351076295266956, 0.0031256527351762294, 0.0027933214486510435], [0.9932510072281984, 0.9505113750953225, 0.8959911158563081, 0.8328640590787516, 0.7522693707639889, 0.6743461755086494, 0.596496139889739, 0.5194171765525071, 0.46050121996726123, 0.4061306695724526, 0.3523640270501285, 0.30126400235871903, 0.2544209675201319, 0.21616071087606686, 0.18027910226704916, 0.15112603921264725, 0.12848602601787906, 0.11036986478828147, 0.0939643424727302, 0.07965240554323785, 0.06802316638541092, 0.057412985878094076, 0.04843180413002689, 0.040713839230111466, 0.0342647801046493, 0.02863190576847538, 0.023885346821820693, 0.020107456136543685, 0.016881753077137632, 0.014085381478518854, 0.011873455725135835, 0.010058924733091449, 0.008416663729944714, 0.007225188543200652, 0.006167336324455356, 0.005203286229456226, 0.004519450881732139, 0.003898770189046992, 0.0033210981952975166, 0.0028903715400257065], [0.99471676478934, 0.9682482378512082, 0.9300617044160253, 0.8729400078920377, 0.7944815196328574, 0.7071270282495183, 0.617480259440139, 0.5307735032430193, 0.4549972262732382, 0.3966673124254304, 0.34150093732746667, 0.29808802738241674, 0.259100950106217, 0.22606687165346406, 0.1959514800895202, 0.17239467455759683, 0.15084917419408733, 0.13318511661367505, 0.11799900013646056, 0.1025152766377472, 0.09049518749476196, 0.0799973136394943, 0.0689922690156734, 0.06119550177720487, 0.054575407876966145, 0.04713287490960774, 0.04126387013348729, 0.03658284542245156, 0.032193438063534946, 0.02848375672594676, 0.025167664054174838, 0.022117603664482625, 0.019557454767187787, 0.0173012349321049, 0.015267246168559187, 0.013712948521046809, 0.01229274368360091, 0.01082736386523818, 0.009683019914619862, 0.008639513158794151, 0.007602640264077183, 0.00678818721243227, 0.005944116788012242, 0.005261702553108294, 0.0047303547582339504, 0.004205252453976193, 0.003812182004296649, 0.003409130733249423, 0.0030934758262480336, 0.0028081466078078063], [0.9970314460688606, 0.981849985217909, 0.9546175620159559, 0.9108902727702195, 0.8506216750468302, 0.7721044316721369, 0.6834304344737717, 0.5864241341830839, 0.4990363574970087, 0.4147840519203413, 0.3497203339291737, 0.30043438830936237, 0.24907302363779174, 0.20962415381417468, 0.1756768800858553, 0.14960209184510187, 0.12355270691623377, 0.1029569779721024, 0.08750653954516549, 0.07410856534957974, 0.06150622266791811, 0.05190484130595836, 0.043101856830406085, 0.03561022333079903, 0.03131321668179592, 0.026156526496311703, 0.02153258734152218, 0.017892026485240006, 0.015296382493195997, 0.012941308876281966, 0.010647558562437869, 0.00888945109425757, 0.007473265140628798, 0.006065710891947086, 0.005151282509018204, 0.00436080947763615, 0.003573155680644014, 0.00304927149005076, 0.002518778991314376], [0.9973473375716525, 0.9843445572884659, 0.9612169333875646, 0.929117949439985, 0.8824958692296077, 0.8194025815691198, 0.7516684754858256, 0.6729016434443268, 0.5918770419430399, 0.509856298963668, 0.43344927510825204, 0.3682245155219341, 0.31008141715643067, 0.2685163552786302, 0.23048945385618927, 0.19819142436417533, 0.17418469545798063, 0.1515779010024603, 0.13218236745708062, 0.11430357606181463, 0.09896419402789902, 0.0874965747050002, 0.07666095462290395, 0.06640290824521772, 0.057597938133174625, 0.04971146148603206, 0.041635503557833894, 0.034397651311439084, 0.028129244193389885, 0.023326913398448272, 0.019330988517001352, 0.015732513310092747, 0.012926764930044545, 0.010714283298532443, 0.008739911090206044, 0.0072041726256290295, 0.006115505433616065, 0.005231403531731089, 0.004411486797972617, 0.003647552477840397, 0.0030224735604639495, 0.0025521576614224353], [0.995561532277638, 0.9707723582543857, 0.9397356338349768, 0.8946966916532313, 0.8382425231502351, 0.7559710163855904, 0.6615507757370284, 0.5493532719614496, 0.460446118392837, 0.38054364927415696, 0.3037597107882554, 0.24681576987428228, 0.2033675153690711, 0.1653750627123402, 0.1351389306814218, 0.11494459473154933, 0.09544363318224053, 0.07929444393390585, 0.06621118992398534, 0.05558933060701567, 0.04796761469547928, 0.04095343706376213, 0.034416539621308744, 0.02889333000355461, 0.023526639455111853, 0.018963818649970758, 0.015109664299958152, 0.011999549089127457, 0.009671775550502651, 0.007588658435347337, 0.005989599188043097, 0.004678310779781246, 0.003654678872111823, 0.002874789442109049]], "washout": [{"steps": [130, 260, 600], "residual": 9.150807307958058e-07}, {"steps": [110, 290, 370], "residual": 9.525266054870901e-07}, {"steps": [130, 350, 200], "residual": 9.374845561718998e-07}, {"steps": [90, 220, 310], "residual": 8.668852257370756e-07}, {"steps": [90, 260, 280], "residual": 8.560618656767416e-07}, {"steps": [80, 150, 230], "residual": 6.76149495986281e-07}]}, {"model": "ising", "n": 6, "k": 1, "q": 0.999, "tau": 10.0, "encoding": "input", "W": [309, 93, 96, 91, 95, 69], "parts": [{"single/randomA": 25, "single/randomB": 25, "single/const0": 45, "single/const05": 26, "single/const1": 43, "history/randomA": 48, "history/randomB": 46, "history/const0": 85, "history/const05": 48, "history/const1": 309}, {"single/randomA": 20, "single/randomB": 21, "single/const0": 44, "single/const05": 21, "single/const1": 35, "history/randomA": 43, "history/randomB": 38, "history/const0": 79, "history/const05": 45, "history/const1": 93}, {"single/randomA": 24, "single/randomB": 25, "single/const0": 26, "single/const05": 24, "single/const1": 33, "history/randomA": 43, "history/randomB": 48, "history/const0": 96, "history/const05": 50, "history/const1": 57}, {"single/randomA": 22, "single/randomB": 23, "single/const0": 26, "single/const05": 23, "single/const1": 32, "history/randomA": 32, "history/randomB": 32, "history/const0": 71, "history/const05": 33, "history/const1": 91}, {"single/randomA": 22, "single/randomB": 23, "single/const0": 28, "single/const05": 22, "single/const1": 32, "history/randomA": 34, "history/randomB": 34, "history/const0": 62, "history/const05": 32, "history/const1": 95}, {"single/randomA": 21, "single/randomB": 20, "single/const0": 24, "single/const05": 20, "single/const1": 32, "history/randomA": 31, "history/randomB": 27, "history/const0": 45, "history/const05": 28, "history/const1": 69}], "curves": [[0.9994946004512204, 0.9944921422787371, 0.9806991137823375, 0.9526031435435022, 0.9156199853308402, 0.8568663374267816, 0.7885988538270081, 0.7128387176216411, 0.6419152668229557, 0.5712172772758524, 0.5186304164380781, 0.4663594166398415, 0.41225246996408, 0.3685963926141115, 0.32911851897698774, 0.2853065516080303, 0.25016648346254666, 0.21817918932087987, 0.19354688764756756, 0.17325147245315653, 0.15664986731682806, 0.1407135507285761, 0.12742896766557305, 0.11575050914028688, 0.1033725190935575, 0.09308130339637177, 0.08433199565300142, 0.07692843096941879, 0.0703556993176923, 0.0636813954140373, 0.05690278319155384, 0.05124348547930789, 0.04608898254567487, 0.04191058260059053, 0.03850136093936054, 0.03525919074116653, 0.03216124785690623, 0.029048638036235773, 0.026107598018520625, 0.02325464415347595, 0.020711307879436473, 0.01854520868268429, 0.016665198662952782, 0.015017277484464122, 0.013557117026842978, 0.012334555134436723, 0.01130134139339269, 0.010284083000578694, 0.009162605932095108, 0.008043281337077188, 0.0072443914394658936, 0.006499663467723471, 0.005868774007469465, 0.005335343142063799, 0.004809139008281034, 0.004405545197107574, 0.003978386965840117, 0.0035825774816408066, 0.0031872250358649786, 0.002850333989972066], [0.9983611784974549, 0.9649982947867812, 0.9306612516095243, 0.8759819650390266, 0.8114512361394688, 0.7342262219002665, 0.6583648272092879, 0.5885768627405525, 0.5216552481457585, 0.45086747846160286, 0.3932432779897317, 0.3421298893478881, 0.29263917475804424, 0.2554516812165951, 0.22112773809117225, 0.18819601320655172, 0.16486532017080208, 0.14326406607828995, 0.123550484987046, 0.10912034636829834, 0.09808620529524437, 0.0883260564760518, 0.07955993811865572, 0.07065741939843719, 0.06349615550134896, 0.058526956347238694, 0.052740937362372585, 0.047391778069049956, 0.04235354841763473, 0.0380731600699014, 0.03445548677422303, 0.031343852244221114, 0.028770148082280598, 0.025860131502428732, 0.02338864235448204, 0.021226386326166916, 0.019121504015491796, 0.017651278680363956, 0.01645775661405914, 0.015069912370868523, 0.013609441639934487, 0.012244092813891664, 0.010827189967123983, 0.00940292420206829, 0.008271097662129086, 0.00733634244294026, 0.006474201171838646, 0.0056805363171400424, 0.0050296046673547895, 0.004486520672019497, 0.004018812984950125, 0.003635882204722841, 0.0032822320095474266, 0.002946090801223114], [0.9986543009005597, 0.9802530896859848, 0.9555198958269984, 0.9088563515052606, 0.8324695885138508, 0.7754050067823086, 0.6993307125948294, 0.6167281499003507, 0.5425532143767335, 0.4614455567817024, 0.39626487588926684, 0.3356902467515055, 0.2846639618052966, 0.24352320908397293, 0.20929704525838716, 0.17957901052524677, 0.15901185529812584, 0.1410479099890094, 0.1255381929486888, 0.11220539594662615, 0.10130211084600285, 0.09124695264840224, 0.0824337120461339, 0.07451642334970549, 0.0671579126880687, 0.06108212398191715, 0.05653390716500137, 0.0520641254775419, 0.04672813580187949, 0.042192431738772816, 0.0372988953266672, 0.033036892030980605, 0.029426999751193797, 0.026568313650437332, 0.02426594468401825, 0.0217474126720642, 0.01970167708270657, 0.0177189143191534, 0.01604623478397016, 0.014459371897042415, 0.01314297628591049, 0.011821026895781898, 0.010865317004566052, 0.009959180075709614, 0.009029824420934094, 0.008270907834479787, 0.007441761033899973, 0.0068689616139537175, 0.006247953746245771, 0.005695552248665369, 0.0052598459149788114, 0.004786687192803108, 0.004415907714623325, 0.004004131827224254, 0.003689653099834607, 0.0033497623890303314, 0.0030619862823134613, 0.0027848084083051524], [0.9992599346436858, 0.9903656141767614, 0.9717129413933985, 0.9422730586092815, 0.8972626216190236, 0.830930075156836, 0.7331678304338909, 0.6379361009254928, 0.5260414442583352, 0.4457848405133559, 0.36734292438787275, 0.30640590424505487, 0.25820853630941454, 0.21440078678294583, 0.1808693138767005, 0.15568584691604936, 0.13119916721220837, 0.11244773064889252, 0.09380117186440678, 0.07822813894266037, 0.06624175442934464, 0.055446555592033896, 0.0470942742084947, 0.040245466384580264, 0.03447234494447188, 0.02913983336513077, 0.024670649265481643, 0.020902274979394696, 0.017823406947359954, 0.015119049837407767, 0.012784488767292622, 0.01139996960821682, 0.009843835759617937, 0.008495009942367026, 0.007150513814776513, 0.005999791743736718, 0.0050539923916809145, 0.004223062995988512, 0.0035897708375697743, 0.0029954672655754635], [0.999370584465856, 0.9918900891437104, 0.9797345928132808, 0.9587045863012029, 0.9242465218581395, 0.8800172275608863, 0.8110973273100159, 0.7338947401426364, 0.6526700031822921, 0.5750110896876048, 0.506624838732907, 0.42851386382997253, 0.3630106109290653, 0.294976598983007, 0.24388661025122674, 0.19686169664809405, 0.16554579562228144, 0.13491661017793294, 0.11109916828153235, 0.09233771694424954, 0.07803512748716149, 0.06657578928571689, 0.0556885361614744, 0.04734822231005119, 0.03997105628386927, 0.034208543082262344, 0.02917399148193042, 0.025092990100399514, 0.02129542694277979, 0.018253639499353477, 0.01577170772987168, 0.013689650895529452, 0.012025247891619135, 0.010324338558066165, 0.008840886421176497, 0.0075544063255045405, 0.006453096969181296, 0.005511881613079247, 0.004686531046719632, 0.003978882357539125, 0.003332523967833341, 0.0028033529491495656], [0.9989192786985428, 0.9811705792413637, 0.961318083568236, 0.9298142617357208, 0.8931176730208898, 0.8378204734447361, 0.7587556629192231, 0.6744341560789027, 0.5882647134880906, 0.4954387985320178, 0.4237569748478505, 0.3526114459780251, 0.29939406226119364, 0.2525943318223076, 0.210070020454743, 0.1751556584852731, 0.1474800453461406, 0.1224796698043017, 0.10132528842475606, 0.0868606095637697, 0.07117818803806719, 0.05850099289828475, 0.04764904850469799, 0.038787128200116816, 0.031797754449678396, 0.025875889260698788, 0.02118716217743015, 0.017419789587302018, 0.014515997399600222, 0.012056502871447378, 0.010117461844221121, 0.008399495005056044, 0.006972810729135887, 0.00571119436962692, 0.004724796812352727, 0.0039356725378534105, 0.0033067123035828965, 0.0027484931518396635]], "washout": [{"steps": [140, 330, 1480], "residual": 9.538241807155623e-07}, {"steps": [120, 410, 640], "residual": 9.026352873602043e-07}, {"steps": [140, 540, 240], "residual": 9.942273469228458e-07}, {"steps": [90, 290, 440], "residual": 8.227670064276097e-07}, {"steps": [100, 340, 360], "residual": 9.113398464368083e-07}, {"steps": [80, 180, 280], "residual": 9.385142725341374e-07}]}, {"model": "ising", "n": 6, "k": 1, "q": 1.0, "tau": 10.0, "encoding": "input", "W": [539, 107, 118, 106, 104, 75], "parts": [{"single/randomA": 25, "single/randomB": 25, "single/const0": 48, "single/const05": 26, "single/const1": 46, "history/randomA": 49, "history/randomB": 48, "history/const0": 92, "history/const05": 50, "history/const1": 539}, {"single/randomA": 20, "single/randomB": 21, "single/const0": 48, "single/const05": 22, "single/const1": 37, "history/randomA": 44, "history/randomB": 39, "history/const0": 89, "history/const05": 46, "history/const1": 107}, {"single/randomA": 24, "single/randomB": 25, "single/const0": 27, "single/const05": 25, "single/const1": 34, "history/randomA": 44, "history/randomB": 49, "history/const0": 118, "history/const05": 51, "history/const1": 59}, {"single/randomA": 23, "single/randomB": 23, "single/const0": 26, "single/const05": 23, "single/const1": 35, "history/randomA": 33, "history/randomB": 32, "history/const0": 77, "history/const05": 33, "history/const1": 106}, {"single/randomA": 22, "single/randomB": 23, "single/const0": 28, "single/const05": 22, "single/const1": 33, "history/randomA": 34, "history/randomB": 34, "history/const0": 69, "history/const05": 33, "history/const1": 104}, {"single/randomA": 21, "single/randomB": 20, "single/const0": 25, "single/const05": 20, "single/const1": 33, "history/randomA": 31, "history/randomB": 27, "history/const0": 47, "history/const05": 28, "history/const1": 75}], "curves": [[1.0000000000024132, 0.9963577294065089, 0.9861281995324703, 0.9626489379772871, 0.9302440127490403, 0.8782284110462748, 0.8148260527394364, 0.7440053718060583, 0.6725440285772908, 0.6031363165049967, 0.5518920994060883, 0.49926695888247014, 0.4440680908692195, 0.398179838260562, 0.35655334286303153, 0.31000678605263887, 0.27251911249620697, 0.23793358152280972, 0.21176444264763206, 0.19026697098071516, 0.17259833702812455, 0.15538677572457404, 0.1411023338539607, 0.12876816145843675, 0.1151715864009716, 0.10400582244329244, 0.09456977760899624, 0.08650431909105047, 0.07935196021069432, 0.07199823935999672, 0.0644746515191947, 0.05819548234781506, 0.05247179730772909, 0.04780538106034092, 0.044036873376055385, 0.04041949645522919, 0.03693536413847439, 0.03344403352083902, 0.03011403881614283, 0.026863683265988987, 0.023967403010666785, 0.021509564298320898, 0.019364505304943012, 0.017486783969953016, 0.01582182730968973, 0.014428324176071115, 0.013249635082413535, 0.012086527214023366, 0.010790397252217771, 0.00948612797722229, 0.008560412268811771, 0.0076976740209849705, 0.006968867404199111, 0.006348554251163138, 0.005731741196079634, 0.005265229032058024, 0.00476525951523956, 0.0043023101558709986, 0.003833086633724738, 0.003436101941753395, 0.0031182475733573974, 0.0028218601508625757], [1.0000000000012903, 0.9686798942595394, 0.9373123215153265, 0.8856765026726684, 0.8243763358037682, 0.7502167281974398, 0.6757274752945789, 0.6068504322667956, 0.5399817861746772, 0.46836932203983456, 0.4099079316559284, 0.35763469728876707, 0.306760752380667, 0.26844921679418077, 0.232949243023609, 0.19855717599602551, 0.17442160208353225, 0.15183581812473496, 0.13125103331718194, 0.11630316774286438, 0.10486754937918522, 0.09467147614861755, 0.08558843509768833, 0.0761781988698424, 0.06864555937107461, 0.06345421824097107, 0.05733608685931349, 0.051636263360444724, 0.04627221595996467, 0.041705954211700015, 0.03782748942386482, 0.03450510373245155, 0.03177365079160488, 0.028615567223364554, 0.02593755812901933, 0.023601217961118186, 0.021309432345946892, 0.019718885697018018, 0.018441021126063592, 0.01692694143533667, 0.015325372002663387, 0.01381467315267123, 0.012244374955943972, 0.010660008450095081, 0.009392205857715039, 0.008348862622066647, 0.007386290228495701, 0.006492953551320398, 0.005762510647813697, 0.005153396002534982, 0.004625000650563837, 0.004194794288865319, 0.003796130704318489, 0.003417529334095517, 0.003111488978281202, 0.0028611943223826692], [1.0000000000000884, 0.9833466013380878, 0.9618131290772842, 0.9182626788921957, 0.8438157263162905, 0.7886914817328666, 0.7130839042602032, 0.6307445126547332, 0.5568595878371954, 0.47441849229638133, 0.4079758271220951, 0.3457060067009393, 0.29333946605967676, 0.2510944419319562, 0.2159487788146183, 0.1854421062879545, 0.16445680270722685, 0.14611445920939542, 0.13023114770491814, 0.11655707275140537, 0.10541768604528473, 0.09517001543583643, 0.08619349877844396, 0.07813156818810188, 0.07060103807191098, 0.06436397313297317, 0.059751280210451105, 0.05516446948650559, 0.04960362261441657, 0.0448496362439571, 0.039702112390548966, 0.03522780511697526, 0.03146079975373948, 0.02848868895497797, 0.02608243961446141, 0.023408760842673033, 0.02125051928227202, 0.019151555624162122, 0.0173751230322119, 0.015688248845996747, 0.014295178045610365, 0.012891471732377181, 0.011872850056417632, 0.010915181591069707, 0.009916631477795902, 0.009105737959313905, 0.008210248785464499, 0.0075948563542803, 0.0069277364102853485, 0.006325690264027755, 0.005858396794224906, 0.005341835392642242, 0.00493832764171378, 0.004486486566191465, 0.004143977592485021, 0.00377087249711291, 0.003454437445800881, 0.0031486710170489877, 0.0028722663299362025], [1.000000000000095, 0.9927657796492633, 0.9770892307534994, 0.9510184251239504, 0.9087042298992123, 0.844146376166888, 0.7462659250179061, 0.6504371465598854, 0.5368924027965223, 0.4554686375447865, 0.3754649920958301, 0.31332055197013375, 0.2642632832932954, 0.219628218312031, 0.18539243777564457, 0.15987617439842483, 0.13498367295328056, 0.11590035080769705, 0.096813769636023, 0.08083923873596605, 0.06850925569413359, 0.05742462474201411, 0.048830657572705105, 0.041792994176921026, 0.03584138986154141, 0.030328992280064665, 0.025716750128070096, 0.021812788769199495, 0.018626964453164398, 0.0158197829404551, 0.013389869441258688, 0.011963306730728202, 0.010346518231404762, 0.008946124256580371, 0.007545879957439242, 0.006342810364779419, 0.005349669641936789, 0.004477527760283092, 0.0038121048252318596, 0.0031862940955467572, 0.002662904634623543], [1.0000000000001679, 0.993676891655381, 0.9841742962718095, 0.9666294172707783, 0.9359600287939893, 0.8948899702879172, 0.8279296960264255, 0.751859636888987, 0.6706348748706309, 0.592177928482428, 0.5235206956532961, 0.44390059512533186, 0.3770092753879509, 0.3065923780512544, 0.25349394616480986, 0.20477900161845702, 0.17222788185256255, 0.14043231388228458, 0.11561270196237594, 0.09607668178516882, 0.08121569486742591, 0.06932540486254919, 0.05798957958919079, 0.04933296420078387, 0.04168100891273798, 0.035700310471836916, 0.03048919595353016, 0.02626650361957906, 0.022310343165919195, 0.01913804331054881, 0.01655504535003921, 0.014387929340965697, 0.012658337474384425, 0.010887925442817954, 0.009336268003536518, 0.007991249416144087, 0.006837366180582638, 0.00584919693490337, 0.004982590683026526, 0.004235026278843696, 0.0035524609926125034, 0.0029909971807743465], [0.9999999999999623, 0.9839219776644943, 0.9670773085663249, 0.9391237250882886, 0.9059440948492046, 0.8538591368305088, 0.7774532766745867, 0.6927411407006315, 0.6060705536838513, 0.5114320113367794, 0.43843038999739153, 0.3650881917472072, 0.31048767785758286, 0.26245472357505983, 0.21854982930780265, 0.18247010348115092, 0.15401975874795554, 0.12804664090621956, 0.10614247126025382, 0.09115335112076396, 0.07486560233932206, 0.06164762980907206, 0.05023487783498107, 0.040927156272067465, 0.03362704450194619, 0.027401528191951616, 0.022467741546530928, 0.018488549476662744, 0.01542664828078863, 0.012825281791046538, 0.010782989507979568, 0.008963407248919497, 0.0074508142227597655, 0.006112740650741, 0.005067759697040531, 0.0042272942239172644, 0.003557679747306457, 0.002961057687573144]], "washout": [{"steps": [140, 350, 2360], "residual": 9.577328257902797e-07}, {"steps": [120, 450, 780], "residual": 9.910536796856733e-07}, {"steps": [140, 620, 260], "residual": 9.408273538548936e-07}, {"steps": [90, 310, 490], "residual": 8.588288983862182e-07}, {"steps": [100, 370, 390], "residual": 9.63342889402767e-07}, {"steps": [80, 190, 300], "residual": 9.362511297920183e-07}]}]

==> anc/reproducibility/sim/results_tau.json <==
[{"model": "ising", "n": 6, "k": 1, "q": 0.9, "tau": 0.3, "encoding": "input", "W": [1, 4, 2, 1, 1, 3], "parts": [{"single/randomA": 1, "single/randomB": 1, "single/const0": 1, "single/const05": 1, "single/const1": 1, "history/randomA": 1, "history/randomB": 1, "history/const0": 1, "history/const05": 1, "history/const1": 1}, {"single/randomA": 1, "single/randomB": 1, "single/const0": 1, "single/const05": 1, "single/const1": 1, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 4, "history/const1": 3}, {"single/randomA": 1, "single/randomB": 1, "single/const0": 1, "single/const05": 1, "single/const1": 1, "history/randomA": 2, "history/randomB": 2, "history/const0": 2, "history/const05": 2, "history/const1": 2}, {"single/randomA": 1, "single/randomB": 1, "single/const0": 1, "single/const05": 1, "single/const1": 1, "history/randomA": 1, "history/randomB": 1, "history/const0": 1, "history/const05": 1, "history/const1": 1}, {"single/randomA": 1, "single/randomB": 1, "single/const0": 1, "single/const05": 1, "single/const1": 1, "history/randomA": 1, "history/randomB": 1, "history/const0": 1, "history/const05": 1, "history/const1": 1}, {"single/randomA": 1, "single/randomB": 1, "single/const0": 1, "single/const05": 1, "single/const1": 1, "history/randomA": 3, "history/randomB": 3, "history/const0": 3, "history/const05": 3, "history/const1": 3}], "curves": [[0.8949132516297044, 0.00461945875718506, 0.004020919180897803, 0.003491391528614125, 0.003056341289501432, 0.002692596178627234], [0.8834500916548669, 0.013049350344234191, 0.011394531542404598, 0.009899487849934704, 0.008678245534347599, 0.007674154975508446, 0.0067712478646917065, 0.005984073550352936, 0.005269098258089747, 0.004630741881690626, 0.004088959671598746, 0.003623429237056449, 0.0032071430986959663, 0.002815237800467278], [0.8857964529875624, 0.011326890846384196, 0.00988865817814831, 0.008571173983795978, 0.007480998826168951, 0.006566423940638456, 0.005773056411591501, 0.005080153824533358, 0.004448030479560982, 0.003901663879074648, 0.0034171199733472376, 0.003021493038570809, 0.002670144782265205], [0.8899145493669235, 0.008759036444329084, 0.007712378369944772, 0.006767741952765479, 0.005927301236068813, 0.005250431522182936, 0.004646191356042818, 0.004113686072074717, 0.003621420541950961, 0.003203083296097326, 0.002821173946485619], [0.8908772722889704, 0.00821310538550471, 0.0071736280022796795, 0.006256465774312599, 0.005489950149163639, 0.004811280788387785, 0.004207533354422357, 0.003694340110965171, 0.0032599252194113948, 0.0028805743733213407], [0.8852004218257399, 0.01248392486430323, 0.010961815657272583, 0.009648568854765095, 0.008473296700001945, 0.0074538764286501665, 0.006500615057849346, 0.005643648194001344, 0.004927949481933717, 0.004288539256164547, 0.0037381409292622497, 0.0032923593561831237, 0.0029266981025157296]], "washout": [{"steps": [130, 120, 120], "residual": 9.036192807040015e-07}, {"steps": [120, 110, 110], "residual": 6.40582446665468e-07}, {"steps": [120, 110, 110], "residual": 9.038585498390934e-07}, {"steps": [120, 120, 120], "residual": 9.604210116637357e-07}, {"steps": [130, 120, 120], "residual": 6.71535705646091e-07}, {"steps": [120, 120, 120], "residual": 9.491289432181396e-07}]}, {"model": "ising", "n": 6, "k": 1, "q": 0.9, "tau": 1.0, "encoding": "input", "W": [24, 21, 22, 23, 24, 22], "parts": [{"single/randomA": 10, "single/randomB": 10, "single/const0": 9, "single/const05": 10, "single/const1": 9, "history/randomA": 23, "history/randomB": 23, "history/const0": 21, "history/const05": 24, "history/const1": 22}, {"single/randomA": 12, "single/randomB": 12, "single/const0": 10, "single/const05": 13, "single/const1": 11, "history/randomA": 20, "history/randomB": 20, "history/const0": 17, "history/const05": 21, "history/const1": 18}, {"single/randomA": 12, "single/randomB": 12, "single/const0": 11, "single/const05": 13, "single/const1": 10, "history/randomA": 21, "history/randomB": 21, "history/const0": 20, "history/const05": 22, "history/const1": 18}, {"single/randomA": 12, "single/randomB": 12, "single/const0": 11, "single/const05": 13, "single/const1": 11, "history/randomA": 22, "history/randomB": 22, "history/const0": 20, "history/const05": 23, "history/const1": 20}, {"single/randomA": 12, "single/randomB": 12, "single/const0": 11, "single/const05": 12, "single/const1": 11, "history/randomA": 23, "history/randomB": 23, "history/const0": 21, "history/const05": 24, "history/const1": 21}, {"single/randomA": 12, "single/randomB": 12, "single/const0": 11, "single/const05": 13, "single/const1": 12, "history/randomA": 21, "history/randomB": 21, "history/const0": 18, "history/const05": 22, "history/const1": 20}], "curves": [[0.8662972614738892, 0.2277440473186672, 0.19602348127810723, 0.16954415651421947, 0.14651224847792543, 0.12496999952655832, 0.10756210930696913, 0.09278215926809827, 0.08052292283661423, 0.06991704265173466, 0.060339665373873225, 0.052068387635722906, 0.0449549059138727, 0.03879294135661683, 0.033659096098783745, 0.029212729496735913, 0.025126933762431608, 0.021467373884221153, 0.018590016377022896, 0.01615771833213051, 0.014050274547875139, 0.012160759580592435, 0.010536628127539686, 0.009134475999357832, 0.007938136655732, 0.006819026524435868, 0.005911203691146252, 0.00511947564294599, 0.004379516122515393, 0.0037874278366093568, 0.0032573706596642042, 0.0028271088834812023], [0.8186426964393222, 0.4122091152955743, 0.338064668576675, 0.2764571753877223, 0.2242439701321144, 0.18381994834847779, 0.15171603867606454, 0.12279908969045206, 0.09922915645858668, 0.07973517543616727, 0.06533467958753691, 0.05379490446147265, 0.044010312993887524, 0.035866424748157065, 0.02927254260803831, 0.023810577785010886, 0.019660117497312023, 0.01598003685521398, 0.01301149466206707, 0.01047290852541721, 0.008541104253043563, 0.0069669784213717955, 0.005653187239467514, 0.004606320961032035, 0.003789648044930024, 0.003100572305404444, 0.002531032472278219], [0.8252723208568423, 0.3827213812395429, 0.31578068215537985, 0.26301039300711265, 0.21804065054672334, 0.18018872801561067, 0.14892422313414122, 0.1234096406725487, 0.1012434355744679, 0.08433274523403156, 0.06984287409690895, 0.05708682730565902, 0.047046164503212876, 0.039116877829924235, 0.03282146766035168, 0.0271126985478048, 0.022361632128282516, 0.018307354077082873, 0.015124274590912276, 0.012445085046198795, 0.010323731346059215, 0.00846939132150364, 0.007023006221480807, 0.0057813639519526845, 0.0047965573947060525, 0.003991185132012529, 0.0033361781612168974, 0.002790184005335585], [0.8437296407277429, 0.3492104716800471, 0.2959226931373271, 0.24890655201242015, 0.20706445328035897, 0.17395789703694436, 0.14750634638662358, 0.12417097582479081, 0.10533428382824725, 0.08862830233349597, 0.07356131943198127, 0.06165138855835155, 0.05190535451168769, 0.04389989024799222, 0.037242068444910535, 0.03158296724488743, 0.026620123621376553, 0.0226400041581424, 0.01915260568120672, 0.01602999990517009, 0.0135908543513224, 0.011531348861025314, 0.009777192178765022, 0.00830452256662291, 0.007050736723827755, 0.005924830341431594, 0.004983795417211914, 0.0042029219375987244, 0.0035419338724717113, 0.002956806286002603], [0.8479102938455109, 0.3294324232021776, 0.2763295488555777, 0.23577143744314827, 0.20145398722452854, 0.17130059844701584, 0.14585891312658433, 0.12417923891742334, 0.10545291008699803, 0.0898912430078947, 0.07672891519714904, 0.0644564108524157, 0.054874314797555966, 0.04654679084533251, 0.03897815091042496, 0.033121053962419, 0.028227336037343263, 0.023835997804555704, 0.020248353406727097, 0.017102581589582874, 0.014606467055429565, 0.012452152857439548, 0.010593841595535069, 0.009023184916779892, 0.007724868398824492, 0.006599834787241969, 0.0055892706040974426, 0.004756256807304805, 0.004039446428143005, 0.003426306997522048, 0.002923334288537559], [0.8263304204829445, 0.4014389693539434, 0.3312544430888797, 0.2734430410994855, 0.22468595097220595, 0.18432356564496716, 0.15278794272145851, 0.12635687725613873, 0.10246007580983758, 0.08371855101200648, 0.06921933302093909, 0.05751090243363068, 0.04743943544727834, 0.039632622540173995, 0.03310121806108095, 0.027699261225822946, 0.022842248862334817, 0.018821178049781215, 0.015367892223319943, 0.012540849845631395, 0.010248764103942211, 0.008297577584517962, 0.006801439039793565, 0.005520902760073309, 0.004554252849896152, 0.003759487673759803, 0.00312254214141962, 0.0025973908730618834]], "washout": [{"steps": [110, 100, 100], "residual": 4.621998235178783e-07}, {"steps": [80, 70, 70], "residual": 4.455362389772615e-07}, {"steps": [80, 80, 70], "residual": 7.085721509433611e-07}, {"steps": [90, 80, 80], "residual": 7.252436724121684e-07}, {"steps": [90, 90, 90], "residual": 8.02685139182178e-07}, {"steps": [80, 70, 80], "residual": 8.268046947425996e-07}]}, {"model": "ising", "n": 6, "k": 1, "q": 0.9, "tau": 3.0, "encoding": "input", "W": [18, 16, 16, 16, 16, 16], "parts": [{"single/randomA": 13, "single/randomB": 12, "single/const0": 11, "single/const05": 12, "single/const1": 12, "history/randomA": 18, "history/randomB": 18, "history/const0": 16, "history/const05": 18, "history/const1": 17}, {"single/randomA": 11, "single/randomB": 12, "single/const0": 10, "single/const05": 11, "single/const1": 11, "history/randomA": 15, "history/randomB": 16, "history/const0": 14, "history/const05": 16, "history/const1": 16}, {"single/randomA": 11, "single/randomB": 12, "single/const0": 12, "single/const05": 12, "single/const1": 10, "history/randomA": 15, "history/randomB": 16, "history/const0": 16, "history/const05": 16, "history/const1": 13}, {"single/randomA": 12, "single/randomB": 12, "single/const0": 11, "single/const05": 12, "single/const1": 11, "history/randomA": 16, "history/randomB": 15, "history/const0": 14, "history/const05": 16, "history/const1": 15}, {"single/randomA": 11, "single/randomB": 11, "single/const0": 11, "single/const05": 11, "single/const1": 11, "history/randomA": 15, "history/randomB": 15, "history/const0": 16, "history/const05": 15, "history/const1": 15}, {"single/randomA": 11, "single/randomB": 11, "single/const0": 10, "single/const05": 11, "single/const1": 12, "history/randomA": 15, "history/randomB": 15, "history/const0": 14, "history/const05": 15, "history/const1": 16}], "curves": [[0.8625262722826255, 0.6836305266697292, 0.539926140350824, 0.4217126121011874, 0.32281497905360623, 0.24632788933498995, 0.18940785818127223, 0.14576245172887048, 0.11269607052531216, 0.08873282324136701, 0.06905485934313355, 0.05421182976965445, 0.042615742790286126, 0.03315262757183722, 0.02582933840041354, 0.019946643470947836, 0.015709341264175742, 0.012480562570527976, 0.009841409310191226, 0.007779233136272604, 0.006226420549124459, 0.004809656130447849, 0.0037774406804456278, 0.002894761208640283], [0.8417621647647316, 0.6749949612818025, 0.5030126386286367, 0.3798099133476068, 0.2700343812969662, 0.1950589917446267, 0.14049371132666358, 0.09934989533603836, 0.07193277656170895, 0.05249058620373111, 0.0378327298661178, 0.027543630977227375, 0.020186529791744824, 0.015011159620190428, 0.011001099623213235, 0.008391858326279924, 0.006207927782706935, 0.0045969533840595446, 0.003393955464741159, 0.0024739881379498086], [0.8556508958511546, 0.704975419546489, 0.551008906611756, 0.42308407890792776, 0.32125541060327734, 0.2432496067862027, 0.18271231809534597, 0.12809376537479583, 0.09430019277543567, 0.0670259413930728, 0.04779068623860054, 0.03497725666931328, 0.025373520721528223, 0.017858464748618755, 0.012659126085282, 0.009209337875130487, 0.006721457949050667, 0.005019214283391169, 0.0036887706606048985, 0.0027344621352386666], [0.8811617414694519, 0.7402306976235369, 0.5767210253740593, 0.43388571251063296, 0.3240357803118262, 0.2378426341895174, 0.17383362521536902, 0.1267567600831752, 0.09293952107256713, 0.06779961328390217, 0.04921402334457331, 0.03572600572686266, 0.026119079192468298, 0.018997428620902902, 0.014114925471702976, 0.010643971599515942, 0.007418897978975636, 0.005317566880866891, 0.003803607094647222, 0.002669774926048609], [0.8854225318043412, 0.7451554730622556, 0.5872715350930967, 0.44320663106632735, 0.31953900144662534, 0.23328344807987855, 0.16777398744940214, 0.12007017809737199, 0.08582532351918451, 0.0628219143665678, 0.045279712251538755, 0.032565990517325366, 0.02369729012667726, 0.01735667092625524, 0.012361562017461728, 0.008849952401545076, 0.006192068034570121, 0.004444291678329635, 0.0031288552914029493, 0.002241222590930095], [0.8543176511599315, 0.691786204260435, 0.5244977132325603, 0.3903678940099786, 0.28668142331274743, 0.20907567135308594, 0.15408515075718854, 0.111516279477584, 0.08150993197096262, 0.0589351891251194, 0.04184118721720036, 0.029996778806005108, 0.02148457090389732, 0.015460147565747625, 0.011052629087743477, 0.007934610023719268, 0.005683762559114327, 0.004146206951793774, 0.0030343202044756856, 0.00218856737087046]], "washout": [{"steps": [60, 60, 60], "residual": 6.495810530186339e-07}, {"steps": [60, 60, 60], "residual": 8.08459313582303e-08}, {"steps": [60, 60, 60], "residual": 2.5016504963041345e-08}, {"steps": [60, 60, 60], "residual": 3.933834822873072e-08}, {"steps": [60, 60, 60], "residual": 8.797743915238726e-08}, {"steps": [60, 60, 60], "residual": 1.6108820220538598e-08}]}, {"model": "ising", "n": 6, "k": 1, "q": 0.9, "tau": 10.0, "encoding": "input", "W": [18, 15, 17, 17, 18, 17], "parts": [{"single/randomA": 12, "single/randomB": 12, "single/const0": 11, "single/const05": 12, "single/const1": 12, "history/randomA": 18, "history/randomB": 17, "history/const0": 16, "history/const05": 17, "history/const1": 17}, {"single/randomA": 11, "single/randomB": 11, "single/const0": 11, "single/const05": 11, "single/const1": 11, "history/randomA": 15, "history/randomB": 15, "history/const0": 15, "history/const05": 15, "history/const1": 15}, {"single/randomA": 12, "single/randomB": 11, "single/const0": 12, "single/const05": 12, "single/const1": 10, "history/randomA": 16, "history/randomB": 17, "history/const0": 16, "history/const05": 17, "history/const1": 15}, {"single/randomA": 12, "single/randomB": 12, "single/const0": 12, "single/const05": 12, "single/const1": 11, "history/randomA": 16, "history/randomB": 16, "history/const0": 17, "history/const05": 16, "history/const1": 15}, {"single/randomA": 12, "single/randomB": 12, "single/const0": 12, "single/const05": 12, "single/const1": 13, "history/randomA": 17, "history/randomB": 17, "history/const0": 17, "history/const05": 17, "history/const1": 18}, {"single/randomA": 11, "single/randomB": 11, "single/const0": 11, "single/const05": 11, "single/const1": 12, "history/randomA": 15, "history/randomB": 15, "history/const0": 15, "history/const05": 15, "history/const1": 17}], "curves": [[0.8680155331674739, 0.7162696156918238, 0.5503549385103097, 0.42926648309163606, 0.32960540791052534, 0.25052751201046974, 0.19082350803366588, 0.14529082991610648, 0.11173884466697001, 0.08740902611700992, 0.06586471345863382, 0.05102440141879007, 0.03905952153814933, 0.030007476614733183, 0.023093615178602582, 0.017633855468494473, 0.013524011128096815, 0.010373154274882005, 0.00808321189938898, 0.006230246068525357, 0.004856729388611619, 0.0037231288869803217, 0.0028648769363801116], [0.8279969072867186, 0.6396823996776995, 0.47867622312585767, 0.3613469112988926, 0.26537930299097773, 0.19400977353841506, 0.14309599669172934, 0.10625313292767952, 0.07772209830863883, 0.05689566170351511, 0.04115369877259276, 0.029881606709563455, 0.02171973753944708, 0.01578097500184722, 0.011594809957383295, 0.00850213383563764, 0.006293337210113862, 0.004558681788164649, 0.003318199404443936, 0.002438705052397032], [0.8386390714971415, 0.6728012604933955, 0.5144248558911483, 0.3962748790457986, 0.3003644010703551, 0.22726348397411666, 0.17508127629421594, 0.1276787088805224, 0.09484354324530567, 0.07027121939308469, 0.05198697692579092, 0.038605915270985953, 0.029371871760758488, 0.022067170029249388, 0.01650997059850798, 0.012358322850230374, 0.009420454989089713, 0.007097732329860589, 0.005412218890193055, 0.004167334656164681, 0.0032029224514020546, 0.0024811575170689227], [0.8710293527007117, 0.7116108294610325, 0.5573200530888262, 0.4291852884229356, 0.3304629311571541, 0.24778116448163567, 0.1858260036130994, 0.13977440017780504, 0.10352243082614157, 0.07667212419890221, 0.05628070420608956, 0.042023381850074426, 0.030891018943347726, 0.02312788562244944, 0.017434418082724206, 0.013062398565052155, 0.009281506438866337, 0.006816120132305961, 0.0048671010634325634, 0.0034943745564571345, 0.002619875035715071], [0.8563014309870631, 0.6791545398778258, 0.5432864529147838, 0.427447722327408, 0.3256757220245491, 0.25007727320848416, 0.18690720678701367, 0.14087907196779156, 0.10540864677436404, 0.08138094291523587, 0.0612118148225328, 0.0460347492337613, 0.03565266534970668, 0.027109491658484416, 0.01996381683538774, 0.015002981403217885, 0.011201911278058687, 0.00840980381441284, 0.006288520661884048, 0.004831321039917106, 0.003615690749469589, 0.0026926106260198087], [0.8452878966188466, 0.6750913256436709, 0.5252596297732512, 0.4003492686624973, 0.3022388884565677, 0.22234377599018007, 0.16198621109700556, 0.11987279763334628, 0.08694605535200566, 0.06224343170069831, 0.0450926849973417, 0.032612807185146434, 0.023431905501171763, 0.016751534325405656, 0.012091186079379496, 0.008748403332021457, 0.006310647371612306, 0.004610829573349051, 0.003360950699118236, 0.0023992182097966174]], "washout": [{"steps": [60, 60, 60], "residual": 2.686566917125974e-07}, {"steps": [60, 60, 60], "residual": 5.885298798048156e-08}, {"steps": [60, 60, 60], "residual": 1.6046486723387948e-07}, {"steps": [60, 60, 60], "residual": 3.465476167326278e-08}, {"steps": [60, 60, 60], "residual": 4.98752964928434e-07}, {"steps": [60, 60, 60], "residual": 8.565603452719561e-08}]}, {"model": "ising", "n": 6, "k": 1, "q": 0.9, "tau": 30.0, "encoding": "input", "W": [18, 17, 17, 18, 17, 17], "parts": [{"single/randomA": 12, "single/randomB": 12, "single/const0": 12, "single/const05": 12, "single/const1": 12, "history/randomA": 18, "history/randomB": 18, "history/const0": 18, "history/const05": 18, "history/const1": 18}, {"single/randomA": 11, "single/randomB": 11, "single/const0": 11, "single/const05": 11, "single/const1": 11, "history/randomA": 16, "history/randomB": 16, "history/const0": 16, "history/const05": 16, "history/const1": 17}, {"single/randomA": 11, "single/randomB": 11, "single/const0": 12, "single/const05": 11, "single/const1": 10, "history/randomA": 15, "history/randomB": 16, "history/const0": 17, "history/const05": 15, "history/const1": 14}, {"single/randomA": 12, "single/randomB": 12, "single/const0": 12, "single/const05": 12, "single/const1": 11, "history/randomA": 17, "history/randomB": 17, "history/const0": 18, "history/const05": 17, "history/const1": 15}, {"single/randomA": 12, "single/randomB": 12, "single/const0": 12, "single/const05": 12, "single/const1": 11, "history/randomA": 17, "history/randomB": 17, "history/const0": 17, "history/const05": 17, "history/const1": 16}, {"single/randomA": 12, "single/randomB": 12, "single/const0": 11, "single/const05": 12, "single/const1": 12, "history/randomA": 16, "history/randomB": 16, "history/const0": 15, "history/const05": 16, "history/const1": 17}], "curves": [[0.848731836553328, 0.685836259254824, 0.5218090552343684, 0.3896475258336187, 0.2962185248071604, 0.2269698435246619, 0.17564819279675242, 0.1361638430073855, 0.10714656323365254, 0.08496393126773465, 0.06557281992838081, 0.05192358782674435, 0.040592579131550066, 0.0319279636495747, 0.02516673821024825, 0.019802728268080577, 0.015619138153284787, 0.012365068352931665, 0.009917103066396185, 0.007837189674258161, 0.00635975670972054, 0.005012366879741108, 0.003990483854544334, 0.003195938378795905, 0.0024841202059337434], [0.8143777231761798, 0.6053955716037442, 0.4571167798285175, 0.3471780025903406, 0.25591591014879367, 0.1939455041184326, 0.1441577833320148, 0.10754011267699479, 0.0815863050698917, 0.060929898229492796, 0.045091242085664014, 0.03333447841653278, 0.024687168117167688, 0.018610824188335533, 0.013878683422555311, 0.010656604561887325, 0.007936500571840055, 0.005999238634904934, 0.004504517572196437, 0.003357378508279736, 0.0025503259106178415], [0.8343876880950689, 0.6673684242079861, 0.5150362287708175, 0.388474036752934, 0.2908868757963837, 0.21908821202997808, 0.16357022128031223, 0.11660228480613964, 0.08461505715222917, 0.0602330350331535, 0.04342621308719623, 0.03153118920506767, 0.022753571543340602, 0.016290553297250734, 0.011782519232889739, 0.00840805415978909, 0.006015824655024508, 0.00436105509177558, 0.003155956763942919, 0.0022865802058361544], [0.8453988151752438, 0.6646971601974556, 0.5153210901194638, 0.3954709128087766, 0.3005926303594621, 0.23164278324537924, 0.17899602955292748, 0.137754970231392, 0.1062189070236082, 0.08051649811383306, 0.061585414651398385, 0.04726251693783556, 0.03683325320074282, 0.028662919480673833, 0.02257348231311773, 0.017677767605055933, 0.01288387460124071, 0.00965353055040269, 0.007287637998787972, 0.005489384605128921, 0.004300964747409154, 0.0033553796919320988, 0.0026149893962757105], [0.8673363004001127, 0.6973084864859225, 0.5554864211486157, 0.4333237899442155, 0.3286545977755523, 0.2526754218467344, 0.19021127566076845, 0.1440654516882357, 0.10818652350444644, 0.08244582360400937, 0.06184796218695504, 0.046105942823564144, 0.03444010470798495, 0.026071960365186816, 0.01929380334444283, 0.01446850006243209, 0.010867530970819411, 0.008252504540054075, 0.006257837230387328, 0.004803710216350631, 0.0036131260511884683, 0.002696175193824293], [0.8429461195350102, 0.6633767056846387, 0.5122198758717905, 0.39804066416988326, 0.3048385256941764, 0.22994888320500975, 0.17517005036537991, 0.1321121907154244, 0.09792998302693945, 0.07299317864871364, 0.054211705520021816, 0.040335190364702914, 0.030121941505986925, 0.0224643573250614, 0.016761830495744104, 0.012557521234556382, 0.009325185355327975, 0.0070145020526342725, 0.005291907770842622, 0.003956894041470475, 0.002979875441358982]], "washout": [{"steps": [60, 60, 70], "residual": 9.768171992613437e-07}, {"steps": [60, 60, 60], "residual": 2.549294745304118e-07}, {"steps": [60, 60, 60], "residual": 2.451847112392207e-07}, {"steps": [60, 60, 60], "residual": 3.869677606252721e-07}, {"steps": [60, 60, 60], "residual": 1.7943354651974726e-07}, {"steps": [60, 60, 60], "residual": 1.7278727811203115e-07}]}]

==> anc/reproducibility/sim/run_all.sh <==
#!/bin/bash
# Runs the whole simulation campaign in two parallel lanes (about half an hour on two cores), merges the
# results, and validates the memory-depth estimator.
export OMP_NUM_THREADS=1 OPENBLAS_NUM_THREADS=1 MKL_NUM_THREADS=1
( python3 campaign.py main ising && python3 campaign.py cold ising && python3 campaign.py noise ising \
  && python3 campaign.py tau ) > log_lane1.txt 2>&1 &
( python3 campaign.py main haar && python3 campaign.py cold haar && python3 campaign.py noise haar \
  && python3 validate_pairs.py ) > log_lane2.txt 2>&1 &
wait
python3 merge.py


==> anc/reproducibility/sim/test_sim.py <==
import numpy as np, time
from qrc_sim import *
rng = np.random.default_rng(1)

# 1) linearity check: difference evolution equals evolution of difference
n, k, q = 4, 1, 0.9
U = haar_unitary(n, rng)
r1 = np.eye(2**n, dtype=complex) / 2**n
r2 = r1.copy(); r2[0, 0] += 0.1; r2[1, 1] -= 0.1
for t in range(5):
    s = fn_state(rng.uniform(), k)
    r1n, r2n = step(r1, s, U, n, k, q), step(r2, s, U, n, k, q)
    X = step(r1 - r2, s, U, n, k, q)
    assert np.allclose(X, r1n - r2n)
    r1, r2 = r1n, r2n
print("linearity ok; trace preserved:", np.trace(r1).real)

# 2) single-qubit depolarizing: <Z> shrinks by q
n = 1
rho = np.array([[1, 0], [0, 0]], dtype=complex)
print("depolarize single qubit:", depolarize_all(rho, 1, 0.9).real.diagonal(), "expected", [0.95, 0.05])

# 3) error-correcting (repetition-code) reservoir as permutation unitary, r = 1 and r = 3: compare with q*lambda_r^l
from fractions import Fraction
from math import comb
def rep_unitary(r):
    # qubit order: ancillas a (r), c, b, memory x (r); input register = a, c, b  (k = r + 2)
    n = 2 * r + 2
    d = 2 ** n
    P = np.zeros((d, d))
    for idx in range(d):
        bits = [(idx >> (n - 1 - j)) & 1 for j in range(n)]
        a, c, b, x = bits[:r], bits[r], bits[r + 1], bits[r + 2:]
        F = b if c == 1 else int(sum(x) > r / 2)
        new = x + [c, b] + [ai ^ F for ai in a]
        out = sum(bit << (n - 1 - j) for j, bit in enumerate(new))
        P[out, idx] = 1
    return P.astype(complex), n
def rep_input(sym, r):
    # sym in {0,1,'blank'}; ancillas |0>, (c,b) = (1,b) or (0,0)
    c, b = (0, 0) if sym == "blank" else (1, sym)
    v = np.zeros(2 ** (r + 2)); v[(0 << 2) | (c << 1) | b] = 1  # ancillas all zero -> high bits 0
    return np.outer(v, v).astype(complex)
for r in (1, 3):
    U, n = rep_unitary(r)
    k = r + 2; q = 0.9; p = (1 - q) / 2
    pr = float(sum(Fraction(comb(r, j)) * Fraction(1, 20) ** j * Fraction(19, 20) ** (r - j) for j in range(r // 2 + 1, r + 1)))
    lam = 1 - 2 * pr
    d = 2 ** n
    rho = np.eye(d, dtype=complex) / d
    for _ in range(30):
        rho = step(rho, rep_input([0, 1, "blank"][rng.integers(3)], r), U, n, k, q)
    X = step(rho, rep_input(1, r), U, n, k, q) - step(rho, rep_input(0, r), U, n, k, q)
    Zlast = np.diag([1 if (i & 1) == 0 else -1 for i in range(d)]).astype(complex)  # Z on last memory qubit
    out = []
    for l in range(0, 8):
        if l > 0:
            X = step(X, rep_input("blank", r), U, n, k, q)
        out.append((l, trace_distance(X), abs(np.trace(Zlast @ X).real) / 2, q * lam ** l))
    print("r=%d:" % r, ["l=%d D=%.5f Zgap/2=%.5f q*lam^l=%.5f" % o for o in out[:4]])


==> anc/reproducibility/sim/validate_pairs.json <==
[{"model": "ising", "n": 6, "k": 1, "rep": 0, "W": 18, "W_extended": 18, "parts": {"block1": 13, "block2": 14, "block3": 15, "block5": 17, "block10": 17, "block30": 18, "patterns": 17, "history01": 18, "history_other": 15, "random": 14}}, {"model": "ising", "n": 6, "k": 1, "rep": 1, "W": 15, "W_extended": 16, "parts": {"block1": 11, "block2": 13, "block3": 14, "block5": 15, "block10": 15, "block30": 16, "patterns": 15, "history01": 16, "history_other": 13, "random": 13}}, {"model": "ising", "n": 6, "k": 1, "rep": 2, "W": 17, "W_extended": 17, "parts": {"block1": 12, "block2": 14, "block3": 15, "block5": 16, "block10": 17, "block30": 17, "patterns": 16, "history01": 17, "history_other": 14, "random": 10}}, {"model": "ising", "n": 6, "k": 2, "rep": 0, "W": 12, "W_extended": 12, "parts": {"block1": 9, "block2": 10, "block3": 11, "block5": 11, "block10": 12, "block30": 12, "patterns": 11, "history01": 12, "history_other": 11, "random": 8}}, {"model": "ising", "n": 6, "k": 2, "rep": 1, "W": 13, "W_extended": 13, "parts": {"block1": 10, "block2": 11, "block3": 12, "block5": 12, "block10": 13, "block30": 13, "patterns": 12, "history01": 13, "history_other": 11, "random": 8}}, {"model": "ising", "n": 6, "k": 2, "rep": 2, "W": 11, "W_extended": 11, "parts": {"block1": 9, "block2": 10, "block3": 10, "block5": 11, "block10": 11, "block30": 11, "patterns": 11, "history01": 11, "history_other": 10, "random": 9}}, {"model": "ising", "n": 8, "k": 1, "rep": 0, "W": 20, "W_extended": 20, "parts": {"block1": 14, "block2": 16, "block3": 17, "block5": 18, "block10": 19, "block30": 20, "patterns": 19, "history01": 20, "history_other": 17, "random": 11}}, {"model": "ising", "n": 8, "k": 1, "rep": 1, "W": 18, "W_extended": 18, "parts": {"block1": 13, "block2": 15, "block3": 16, "block5": 17, "block10": 17, "block30": 18, "patterns": 17, "history01": 18, "history_other": 15, "random": 12}}, {"model": "ising", "n": 8, "k": 1, "rep": 2, "W": 17, "W_extended": 17, "parts": {"block1": 12, "block2": 14, "block3": 15, "block5": 16, "block10": 17, "block30": 17, "patterns": 16, "history01": 17, "history_other": 14, "random": 12}}, {"model": "ising", "n": 8, "k": 2, "rep": 0, "W": 13, "W_extended": 13, "parts": {"block1": 10, "block2": 11, "block3": 12, "block5": 12, "block10": 13, "block30": 13, "patterns": 12, "history01": 13, "history_other": 11, "random": 8}}, {"model": "ising", "n": 8, "k": 2, "rep": 1, "W": 13, "W_extended": 13, "parts": {"block1": 11, "block2": 12, "block3": 12, "block5": 13, "block10": 13, "block30": 13, "patterns": 13, "history01": 13, "history_other": 12, "random": 10}}, {"model": "ising", "n": 8, "k": 2, "rep": 2, "W": 14, "W_extended": 14, "parts": {"block1": 11, "block2": 13, "block3": 13, "block5": 14, "block10": 14, "block30": 14, "patterns": 14, "history01": 14, "history_other": 13, "random": 10}}, {"model": "haar", "n": 6, "k": 1, "rep": 0, "W": 6, "W_extended": 6, "parts": {"block1": 6, "block2": 6, "block3": 6, "block5": 6, "block10": 6, "block30": 6, "patterns": 6, "history01": 6, "history_other": 5, "random": 5}}, {"model": "haar", "n": 6, "k": 1, "rep": 1, "W": 6, "W_extended": 6, "parts": {"block1": 6, "block2": 6, "block3": 6, "block5": 6, "block10": 6, "block30": 6, "patterns": 6, "history01": 6, "history_other": 5, "random": 5}}, {"model": "haar", "n": 6, "k": 1, "rep": 2, "W": 6, "W_extended": 6, "parts": {"block1": 6, "block2": 6, "block3": 6, "block5": 6, "block10": 6, "block30": 6, "patterns": 6, "history01": 6, "history_other": 5, "random": 5}}, {"model": "haar", "n": 6, "k": 2, "rep": 0, "W": 4, "W_extended": 4, "parts": {"block1": 4, "block2": 4, "block3": 4, "block5": 4, "block10": 4, "block30": 4, "patterns": 4, "history01": 4, "history_other": 4, "random": 4}}, {"model": "haar", "n": 6, "k": 2, "rep": 1, "W": 4, "W_extended": 4, "parts": {"block1": 4, "block2": 4, "block3": 4, "block5": 4, "block10": 4, "block30": 4, "patterns": 4, "history01": 4, "history_other": 4, "random": 4}}, {"model": "haar", "n": 6, "k": 2, "rep": 2, "W": 4, "W_extended": 4, "parts": {"block1": 4, "block2": 4, "block3": 4, "block5": 4, "block10": 4, "block30": 4, "patterns": 4, "history01": 4, "history_other": 4, "random": 4}}, {"model": "haar", "n": 8, "k": 1, "rep": 0, "W": 4, "W_extended": 4, "parts": {"block1": 4, "block2": 4, "block3": 4, "block5": 4, "block10": 4, "block30": 4, "patterns": 4, "history01": 4, "history_other": 4, "random": 3}}, {"model": "haar", "n": 8, "k": 1, "rep": 1, "W": 5, "W_extended": 5, "parts": {"block1": 5, "block2": 5, "block3": 5, "block5": 5, "block10": 5, "block30": 5, "patterns": 5, "history01": 5, "history_other": 4, "random": 4}}, {"model": "haar", "n": 8, "k": 1, "rep": 2, "W": 4, "W_extended": 4, "parts": {"block1": 4, "block2": 4, "block3": 4, "block5": 4, "block10": 4, "block30": 4, "patterns": 4, "history01": 4, "history_other": 4, "random": 4}}, {"model": "haar", "n": 8, "k": 2, "rep": 0, "W": 4, "W_extended": 4, "parts": {"block1": 4, "block2": 4, "block3": 4, "block5": 4, "block10": 4, "block30": 4, "patterns": 4, "history01": 4, "history_other": 4, "random": 3}}, {"model": "haar", "n": 8, "k": 2, "rep": 1, "W": 4, "W_extended": 4, "parts": {"block1": 4, "block2": 4, "block3": 4, "block5": 4, "block10": 4, "block30": 4, "patterns": 4, "history01": 4, "history_other": 4, "random": 3}}, {"model": "haar", "n": 8, "k": 2, "rep": 2, "W": 4, "W_extended": 4, "parts": {"block1": 4, "block2": 4, "block3": 4, "block5": 4, "block10": 4, "block30": 4, "patterns": 4, "history01": 4, "history_other": 4, "random": 4}}]

==> anc/reproducibility/sim/validate_pairs.py <==
"""Validation of the memory-depth estimator of qrc_sim.memory_depth (Supplemental Material, Sec. VII C).
For reservoirs of the campaign (same seeds, hence the same unitaries), compare the memory depth W of the
estimator, which uses the history pairs 'single' and 'history' with five continuations, with the largest
memory depth found over a much larger set of history pairs and continuations:
  - blocks of j = 2, 3, 5, 10, 30 consecutive differing inputs (0 versus 1),
  - all sign patterns of six consecutive differing inputs (0/1 versus 1/0),
  - three pairs of independent random histories,
  - constant histories with the input pairs (0, 1/2), (1/2, 1), (1/4, 3/4),
  - greedy continuations that maximize the trace distance at every time step (inputs 0, 1/4, 1/2, 3/4, 1),
each (except the greedy ones) followed by the five continuations of the estimator.
Usage: python3 validate_pairs.py  -> prints the largest difference and writes validate_pairs.json"""
import itertools, json, time
import numpy as np
from qrc_sim import (ising_unitary, haar_unitary, memory_depth, washout, forgetting_curve, depth, step,
                     trace_distance, fn_state)
from campaign import streams

EPS = 1e-2


def greedy_curve(X, U, n, k, q, l_max=300, d_stop=3e-3, grid=(0.0, 0.25, 0.5, 0.75, 1.0)):
    D = [trace_distance(X)]
    for l in range(1, l_max + 1):
        cand = [step(X, fn_state(u, k), U, n, k, q) for u in grid]
        dist = [trace_distance(Y) for Y in cand]
        i = int(np.argmax(dist))
        X = cand[i]; D.append(dist[i])
        if D[-1] < d_stop:
            break
    return np.array(D)


def extended_depth(U, n, k, q, rng, l_max=300):
    seqA, seqB = rng.uniform(size=l_max + 1), rng.uniform(size=l_max + 1)
    conts = [lambda l: seqA[l], lambda l: seqB[l], lambda l: 0.0, lambda l: 0.5, lambda l: 1.0]
    best = {}

    def score(name, X, greedy=False):
        W = max(depth(forgetting_curve(X, U, n, k, q, c, l_max=l_max), EPS) for c in conts)
        if greedy:
            W = max(W, depth(greedy_curve(X, U, n, k, q, l_max=l_max), EPS))
        best[name] = max(best.get(name, 0), W)

    rho, _, _ = washout(U, n, k, q, lambda t: rng.uniform())
    # blocks of constant differing inputs, and the single-input pair with a greedy continuation
    for j in (1, 2, 3, 5, 10, 30):
        A, B = rho, rho
        for _ in range(j):
            A = step(A, fn_state(0.0, k), U, n, k, q); B = step(B, fn_state(1.0, k), U, n, k, q)
        score(f"block{j}", B - A, greedy=(j == 1))
    # sign patterns of six differing inputs
    for pat in itertools.product((0, 1), repeat=5):
        A, B = rho, rho
        for s in (0,) + pat:
            A = step(A, fn_state(float(s), k), U, n, k, q); B = step(B, fn_state(float(1 - s), k), U, n, k, q)
        score("patterns", B - A)
    # constant histories with several input pairs, and the (0, 1) pair with a greedy continuation
    fp = {u: washout(U, n, k, q, lambda t, u=u: u)[0] for u in (0.0, 0.25, 0.5, 0.75, 1.0)}
    score("history01", fp[1.0] - fp[0.0], greedy=True)
    for a, b in ((0.0, 0.5), (0.5, 1.0), (0.25, 0.75)):
        score("history_other", fp[b] - fp[a])
    # independent random histories
    for _ in range(3):
        ra = washout(U, n, k, q, lambda t: rng.uniform())[0]
        rb = washout(U, n, k, q, lambda t: rng.uniform())[0]
        score("random", ra - rb)
    return max(best.values()), best


if __name__ == "__main__":
    out, t0, worst = [], time.time(), 0
    for model in ("ising", "haar"):
        for n, k in ((6, 1), (6, 2), (8, 1), (8, 2)):
            q = 0.9
            rngU, rngI = streams(model, n, k)       # the same reservoirs and inputs as campaign.py main
            rng2 = np.random.default_rng([12345, 1 if model == "ising" else 2, n, k])
            for rep in range(3):  # the first three realizations of the campaign
                U = ising_unitary(n, rngU) if model == "ising" else haar_unitary(n, rngU)
                W = memory_depth(U, n, k, q, rngI, eps=EPS)["W"]
                Wx, parts = extended_depth(U, n, k, q, rng2)
                worst = max(worst, Wx - W)
                out.append(dict(model=model, n=n, k=k, rep=rep, W=W, W_extended=Wx, parts=parts))
                print(f"{model} n={n} k={k} rep={rep}: W={W}  extended={Wx}  {parts}  ({time.time()-t0:.0f}s)",
                      flush=True)
                json.dump(out, open("validate_pairs.json", "w"))
    print("largest gain of the extended set over the estimator:", worst, "time steps")

